Learning the Platform, Not the Learner: Sequencing Shortcuts in the Offline Evaluation of Educational Recommender Systems and LLM Rankers

Educational recommenders are usually compared offline, by how well they predict the next activity in logs of tutoring systems, learning applications and MOOCs, where the next activity is largely decided by the platform: teachers assign problem sets, tutors draw problems until mastery, engines select questions. On eight public datasets from five platforms, we compare four structural predictors, which use nothing about the learner beyond the last activity, with ten personalised recommenders and with open-weight LLM rankers from 0.5 to 7 billion parameters, under two protocols. The structural predictors reach between 0.81 and 1.00 of the best accuracy of any method (median 0.95), mostly through population transitions rather than the course order; the best personalised recommender is significantly better on five datasets, by 0.007 to 0.102 NDCG@10, and on Eedi in three of four training runs. Every method is far less accurate on steps along transitions never seen in training and on steps chosen by learners. LLM rankers look competent with random negatives but are never much better than a word-matching baseline, and with negatives that are plausible under the course structure they stay close to random or well behind the transition heuristic, whatever their size. In a simulation with known learner needs, the structural share tracks the share of steps decided by the platform, and offline accuracy ranks an oracle of the learners' needs below imitators of the platform. Weighting test steps by how unlikely the structure makes them restores much of the link with usefulness and, on the real data, reveals a significant personalisation signal on seven of the eight datasets. We propose a syllabus-aware evaluation checklist and release a Python package that reports the lift of any recommender over the structure.

==> anc/beat-the-syllabus/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this software, please cite the paper."
type: software
title: "beat-the-syllabus: structural baselines and lift-over-structure reports for educational recommender systems"
version: 1.0.0
doi: 10.5281/zenodo.24443552
repository-code: "https://github.com/jdidou/beat-the-syllabus"
date-released: 2026-11-22
abstract: >-
  Companion code of the paper "Learning the Platform, Not the Learner". An installable Python package that
  scores four structural predictors (popularity, course order, container continuation and first-order transitions)
  on the next-new-activity task and reports the lift of any recommender over them, with bootstrap intervals,
  the structural share and breakdowns by kind of step, plus every script needed to reproduce the paper.
keywords:
  - educational recommender systems
  - offline evaluation
  - sequential recommendation
  - learning analytics
  - large language models
license: MIT
authors:
  - family-names: Jdidou
    given-names: Youssef
    orcid: "https://orcid.org/0000-0002-7391-0940"
    affiliation: "École Nationale Supérieure d'Art et de Design (ENSAD), Hassan II University of Casablanca"
preferred-citation:
  type: article
  title: "Learning the Platform, Not the Learner: Sequencing Shortcuts in the Offline Evaluation of Educational Recommender Systems and LLM Rankers"
  authors:
    - family-names: Jdidou
      given-names: Youssef
      orcid: "https://orcid.org/0000-0002-7391-0940"
  year: 2026


==> anc/beat-the-syllabus/LICENSE <==
MIT License

Copyright (c) 2026 Youssef Jdidou

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/beat-the-syllabus/README.md <==
# beat-the-syllabus

[![DOI](https://zenodo.org/badge/DOI/10.5281/zenodo.24443552.svg)](https://doi.org/10.5281/zenodo.24443552)

Structural baselines and lift-over-structure reports for the offline evaluation of educational recommender
systems. Companion code of *Learning the Platform, Not the Learner: Sequencing Shortcuts in the Offline Evaluation of Educational Recommender Systems and LLM Rankers* (Youssef Jdidou).

In logs of tutoring systems, learning applications and MOOCs, the next activity is largely decided by the
platform. A recommender can therefore score well offline by reproducing the platform's sequencing. This
package measures how much of a recommender's accuracy the sequencing alone already gives, with four
predictors that know nothing about the learner beyond the last activity:

| Predictor | What it recommends |
|---|---|
| POP | the activities most training learners did |
| ORDER | the activities that come next in the course order estimated from the training learners |
| CONT | the unseen activities of the last activity's container (problem set, unit, chapter), in course order |
| MC | the activities that most often followed the last activity (first-order transitions) |

## Install

```bash
pip install git+https://github.com/jdidou/beat-the-syllabus
```

or download or clone this repository and run `pip install .` in its folder.

The package needs only NumPy, SciPy and pandas. The scripts in `reproduce/` need more (see their README).

## Use

```python
import pandas as pd
from beat_the_syllabus import audit

log = pd.read_csv("my_log.csv")            # one row per interaction
a = audit(log, learner="user_id", item="activity_id", time="timestamp", container="unit_id")
print(a.structural())                      # NDCG@10 of POP, ORDER, CONT and MC

# train your recommender on a.train (columns learner, item, time) and score every activity
# for every test history; columns must follow the order of a.items
scores = my_model.fit(a.train).score(a.histories)
print(a.report(scores, name="MyModel"))    # lift over the best structural predictor,
                                           # 95% bootstrap interval, structural share, and the same
                                           # on seen/novel transitions and on/off-path steps
```

The task is the next *new* activity under leave-last-out, as in the paper: for each learner, the last step
that starts an activity new to them is the test target; the training log is cut just before the previous
new step of every learner. Activities already in a history are excluded from the ranking, and ties are
handled exactly (expected metrics under random tie-breaking).

## Reproducing the paper

The folder `reproduce/` contains every script of the paper (data preparation, all recommenders, SASRec,
the LLM rankers, the analysis that generates every table and number) and its own README.

## Citation

If you use this package, please cite the paper and the software:

- Y. Jdidou (2026). *Learning the Platform, Not the Learner: Sequencing Shortcuts in the Offline Evaluation of Educational Recommender Systems and LLM Rankers.*
- Y. Jdidou (2026). *beat-the-syllabus* (version 1.0.0). Zenodo. https://doi.org/10.5281/zenodo.24443552

GitHub's **Cite this repository** button gives both in BibTeX and APA. Code: MIT licence. No learner data are distributed.


==> anc/beat-the-syllabus/pyproject.toml <==
[build-system]
requires = ["setuptools>=64"]
build-backend = "setuptools.build_meta"

[project]
name = "beat-the-syllabus"
version = "1.0.0"
description = "Structural baselines and lift-over-structure reports for the offline evaluation of educational recommender systems"
readme = "README.md"
license = {text = "MIT"}
authors = [{name = "Youssef Jdidou", email = "youssef.jdidou@gmail.com"}]
requires-python = ">=3.9"
dependencies = ["numpy>=1.22", "scipy>=1.8", "pandas>=1.4"]
keywords = ["educational recommender systems", "offline evaluation", "sequential recommendation", "learning analytics"]
classifiers = ["Programming Language :: Python :: 3", "License :: OSI Approved :: MIT License",
               "Topic :: Scientific/Engineering :: Information Analysis"]

[tool.setuptools.packages.find]
where = ["src"]


==> anc/beat-the-syllabus/reproduce/README.md <==
# beat-the-syllabus

Code of the paper *Learning the Platform, Not the Learner: Sequencing Shortcuts in the Offline Evaluation of Educational Recommender Systems and LLM Rankers* (Youssef Jdidou).

The toolkit measures how much of a recommender's offline accuracy on educational logs could be obtained
from the platform's own sequencing (course order, containers such as problem sets or parts, and
population transitions), and evaluates recommenders and LLM rankers against that floor.

## What is in here

| File | Purpose |
|---|---|
| `prepare.py` | Converts the public datasets into one format: learner, activity, time, passed, skill, container, source |
| `data.py` | Sequences, filtering, the *next new activity* task, protocols P1 (leave-last-out) and P2 (global temporal split) |
| `models.py` | Structural predictors (POP, SYL = course order, called ORDER in the paper, CONT, MC) and personalised recommenders (ItemKNN, RP3beta, EASE, iALS, SKNN, MCLD, aMCLD, ZPD, DKT) |
| `sasrec.py` | SASRec with outcome-aware tokens |
| `metrics.py` | HR@K, NDCG@K and MRR computed as exact expectations over random tie-breaking; bootstrap intervals |
| `run.py` | Tunes every method on validation cases and evaluates it on test cases; saves per-case rank counts |
| `llm_sets.py` | Candidate sets with random or structural negatives |
| `llm_lik.py` | LLM ranking of candidate sets by likelihood (pointwise mutual information), the method reported in the paper |
| `llm_rank.py` | Multiple-choice (letter) prompt, reported only for its position bias |
| `get_models.py` | Downloads the open-weight models from Hugging Face |
| `llm_tokens.py` | Exports the LLM prompts as token ids (all Qwen2.5 sizes share one tokenizer) |
| `llm_lik_gguf.py` | The same likelihood scoring with a 4-bit GGUF model through llama.cpp (3B and 7B models) |
| `merge_llm_parts.py` | Joins the parts of the llama.cpp scores into one file per dataset, model and regime |
| `analyze.py` | Every table, figure and number of the paper from the result files |
| `sim.py` | The simulation with known learner needs (Section 6): generates the logs, runs every method, scores true usefulness |
| `abstract_txt.py` | Plain-text abstract with the generated numbers |
| `merge_pc_results.py`, `merge_model.py` | Merge result files computed on another computer (see below) |

## Using the structural predictors as baselines

The four structural predictors need nothing but `(learner, activity, time)` logs and, for CONT, a container
label per activity. Report them next to any new educational recommender, together with the lift over the
best of them and results on off-path steps (next activity outside the last one's container).

## Data

No learner data are redistributed. Obtain the datasets from their providers and cite them:

| Dataset | Source used in the paper |
|---|---|
| ASSISTments 2009-2010 skill builders (A09) | original release; a copy is in github.com/jhljx/GKT (`data/skill_builder_data.csv`) |
| ASSISTments 2012-13, 2015, 2017 (A12, A15, A17) | versions of Gervet et al. (2020), github.com/theophilee/learner-performance-prediction (`data/<name>/preprocessed_data.csv`) |
| EdNet KT4 (sample of 4,396 learners) | Hugging Face `Unggi/ednet5000_raw_data` (`ednet_sequence/u*.csv`, `ednet_content/questions.csv`); original: github.com/riiid/ednet |
| Junyi Academy 2015 | `junyi_ProblemLog_original.csv`, `junyi_Exercise_table.csv` (Chang et al., 2015; PSLC DataShop) |
| Eedi, NeurIPS 2020 Education Challenge tasks 3-4 | `train_task_3_4.csv`, `answer_metadata_task_3_4.csv`, `question_metadata_task_3_4.csv`, `subject_metadata.csv` |
| ACT-MOOC (Kumar et al., 2019; from the KDD Cup 2015 data) | snap.stanford.edu/data/act-mooc.html; the joined file `act-mooc.csv.gz` of the Hugging Face dataset `sswt/stanford-act-mooc` |

Place the files in a folder `raw/` with the names expected by `prepare.py` (see the functions `prep_*`).

## Running

Python 3.10 or later with numpy, scipy, pandas, pyarrow, implicit, torch, matplotlib; transformers for the LLM part.

```bash
python3 -I prepare.py raw data a09 a12 a15 a17 ednet junyi eedi mooc
for d in a09 a12 a15 a17 ednet junyi eedi mooc; do
  python3 -I run.py data results $d p1               # protocol P1
  python3 -I run.py data results $d p2               # protocol P2
done
python3 -I get_models.py Qwen/Qwen2.5-0.5B-Instruct Qwen/Qwen2.5-1.5B-Instruct
for m in Qwen2.5-0.5B-Instruct Qwen2.5-1.5B-Instruct; do
  for d in eedi junyi a09 ednet; do
    python3 -I llm_lik.py data results $d models/$m 200 random,hard
  done
done
# 3B and 7B models, 4-bit, through llama.cpp (pip install llama-cpp-python==0.3.19)
python3 -I llm_tokens.py data results models/Qwen2.5-0.5B-Instruct llm_tokens.json
for m in 3B 7B; do for d in eedi junyi a09 ednet; do for r in random hard; do
  python3 -I llm_lik_gguf.py llm_tokens.json models/qwen2.5-${m,,}-instruct-q4_k_m*.gguf Qwen2.5-$m-Instruct $d $r 0 100 parts
done; done; done
python3 -I merge_llm_parts.py parts results_scale        # read by analyze.py from ../results_scale
# SASRec with other seeds (Appendix: variation between training runs)
for k in 1 2 3; do for d in a15 a17 junyi eedi mooc; do
  SASREC_SEED=$k python3 -I run.py data results_seeds/seed$k $d p1 SASRec
done; done
# simulation with known needs (about an hour on two cores)
python3 -I sim.py sim_data sim_results 0.9 0.75 0.5 0.25 0.0
python3 -I analyze.py data results paper
```

On a two-core CPU the whole study takes one to two days; SASRec (up to 75 minutes per fit under P1, 30 minutes
under P2) and the LLM runs take most of it. Seeds are fixed, but SASRec stops on a time budget, so its results
depend somewhat on the speed of the machine.

## Provenance of the released results

All runs used this code with two threads per run. Most were run on a two-core cloud machine. The SASRec runs of
protocol P1 on A09, A12, A17, EdNet and Junyi, and protocol P2 on A09, A15, A17, EdNet and Junyi, were run on the
author's four-core computer and merged with `merge_pc_results.py`. Protocol P2 on A12 and the P2 SASRec run on
Eedi were redone on the cloud machine after a fix to the P2 refit of SASRec (it now retrains for the number of
epochs selected on validation), and merged with `merge_model.py`. The candidate sets of the LLM comparison were
checked to be identical on both machines. The models SKNN and DKT and the MOOC dataset were added later and run
on the cloud machine; the 3B and 7B LLMs were run on the first 100 cases of each candidate set on the author's computer with
`llm_lik_gguf.py` (llama-cpp-python 0.3.19, official Q4_K_M files), after
checking that this llama.cpp path reproduces the scores of `llm_lik.py` (same top candidate on 40 of 40 test
cases for the 0.5B model in 16-bit precision).

## Licence

Code: MIT licence. Datasets remain under the terms of their providers.
The three further SASRec trainings (seeds 1-3) were also run on the author's computer, two threads per run.


==> anc/beat-the-syllabus/reproduce/abstract_txt.py <==
"""Plain-text abstract for the arXiv form, with the generated numbers substituted."""
import re
import sys

paper = sys.argv[1]
nums = {}
for line in open(f"{paper}/numbers.tex"):
    m = re.match(r"\\newcommand\{\\(num[A-Za-z]+)\}\{(.*)\}\s*$", line)
    if m:
        nums[m.group(1)] = m.group(2)
s = open(f"{paper}/sec_abstract.tex").read()
s = s.replace("\\begin{abstract}", "").replace("\\end{abstract}", "")
s = re.sub(r"\\(num[A-Za-z]+)\{\}", lambda m: nums[m.group(1)], s)
s = s.replace("~", " ").replace("--", "-").replace("\\%", "%")
s = re.sub(r"\\emph\{([^}]*)\}", r"\1", s)
s = re.sub(r"\s+", " ", s).strip()
assert "\\" not in s, s
print(s)


==> anc/beat-the-syllabus/reproduce/analyze.py <==
"""Build every table, figure and number of the paper from the result files.

Usage: python3 -I analyze.py <data_dir> <results_dir> <paper_dir>
Writes <paper_dir>/tables/*.tex, <paper_dir>/figures/*.pdf and <paper_dir>/numbers.tex.
Nothing in the paper's results is typed by hand: tables and in-text numbers come from here.
"""
import os
import sys
import json
import glob
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import data as D        # noqa: E402
import metrics as MT    # noqa: E402

DATASETS = ["a09", "a12", "a15", "a17", "ednet", "junyi", "eedi", "mooc"]
DNAME = {"a09": "A09", "a12": "A12", "a15": "A15", "a17": "A17", "ednet": "EdNet", "junyi": "Junyi", "eedi": "Eedi", "mooc": "MOOC"}
STRUCT = ["POP", "SYL", "CONT", "MC"]
PERS = ["ItemKNN", "RP3beta", "EASE", "iALS", "SKNN", "MCLD", "aMCLD", "ZPD", "DKT", "SASRec"]
META = ["POP", "SYL", "CONT"]          # structure without population transitions
ALLM = ["RAND"] + STRUCT + PERS
PLATFORM = {"a09": "ASSISTments", "a12": "ASSISTments", "a15": "ASSISTments", "a17": "ASSISTments",
            "ednet": "Santa (EdNet)", "junyi": "Junyi Academy", "eedi": "Eedi", "mooc": "MOOC (KDD Cup 2015)"}
ACTIVITY = {"a09": "problem", "a12": "problem", "a15": "problem set", "a17": "problem",
            "ednet": "question bundle", "junyi": "exercise", "eedi": "quiz", "mooc": "course activity"}
CONTAINER = {"a09": "problem set", "a12": "skill", "a15": "none", "a17": "skill",
             "ednet": "TOEIC part", "junyi": "map topic", "eedi": "scheme of work", "mooc": "none"}
B = 2000
NUM = {}
SHOW = {"SYL": "ORDER"}          # display names in the paper (internal names unchanged)


def show(m):
    return SHOW.get(m, m)


def num(key, value, fmt="{:.3f}"):
    if value is None or (isinstance(value, float) and np.isnan(value)):
        NUM[key] = "--"
    else:
        NUM[key] = fmt.format(value) if not isinstance(value, str) else value


def fmt3(x):
    return f"{x:.3f}".lstrip("0") if x < 1 else f"{x:.3f}"


def load_res(res, name, proto):
    p = os.path.join(res, f"{name}_{proto}.npz")
    if not os.path.exists(p):
        return None, None
    return dict(np.load(p, allow_pickle=True)), json.load(open(p.replace(".npz", ".json")))


def per_case(z, m, metric="ndcg@10"):
    if f"g_{m}" not in z:
        return None
    return MT.metrics_from_counts(z[f"g_{m}"], z[f"e_{m}"])[metric]


DKEY = {"a09": "Anine", "a12": "Atwelve", "a15": "Afifteen", "a17": "Aseventeen",
        "ednet": "EdNet", "junyi": "Junyi", "eedi": "Eedi", "mooc": "MOOC"}
MKEY = {"Qwen2.5-0.5B": "QwenSmall", "Qwen2.5-1.5B": "QwenLarge", "Qwen2.5-3B": "QwenThree", "Qwen2.5-7B": "QwenSeven"}


def tex_macro_name(s):
    if s in DKEY:
        return DKEY[s]
    if s in MKEY:
        return MKEY[s]
    out = []
    for ch in s:
        if ch.isdigit():
            out.append("ABCDEFGHIJ"[int(ch)])
        elif ch.isalpha():
            out.append(ch)
    return "".join(out)


# ------------------------------------------------------------------ dataset table
def dataset_table(data_dir, res, out):
    rows = []
    for d in DATASETS:
        ds = D.load(data_dir, d)
        L = np.array([len(s["item"]) for s in ds.seqs])
        rev = []
        for s in ds.seqs:
            it = s["item"]
            seen, r = set(), 0
            for i in it:
                if i in seen:
                    r += 1
                seen.add(i)
            rev.append(r)
        z, js = load_res(res, d, "p1")
        n_test = js["n_test"] if js else 0
        share_rev = sum(rev) / L.sum()
        rows.append((d, len(ds.seqs), ds.n_items, int(L.sum()), int(np.median(L)), n_test, share_rev))
        num(f"learners{tex_macro_name(d)}", f"{len(ds.seqs):,}", "{}")
        num(f"items{tex_macro_name(d)}", f"{ds.n_items:,}", "{}")
        num(f"tests{tex_macro_name(d)}", f"{n_test:,}", "{}")
    lines = [r"\begin{tabular}{llllrrrrrr}", r"\toprule",
             r"Dataset & Platform & Activity & Container & Learners & Activities & Steps & Median & Test cases & Revisits \\",
             r"\midrule"]
    for d, nl, ni, ns, med, nt, sr in rows:
        lines.append(f"{DNAME[d]} & {PLATFORM[d]} & {ACTIVITY[d]} & {CONTAINER[d]} & {nl:,} & {ni:,} & {ns:,} & {med} & {nt:,} & {100*sr:.0f}\\% \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "datasets.tex"), "w").write("\n".join(lines) + "\n")


# ------------------------------------------------------------------ main results
def main_table(res, out, proto="p1", metric="ndcg@10", fname="main_ndcg.tex", tag=""):
    cols, best_s, best_p, rows_val = [], {}, {}, {}
    summary = {}
    for d in DATASETS:
        z, js = load_res(res, d, proto)
        if z is None:
            continue
        vals = {m: (float(per_case(z, m, metric).mean()) if per_case(z, m, metric) is not None else None) for m in ALLM}
        cols.append(d)
        rows_val[d] = vals
        s = {m: v for m, v in vals.items() if m in STRUCT and v is not None}
        p = {m: v for m, v in vals.items() if m in PERS and v is not None}
        bs = max(s, key=s.get)
        bp = max(p, key=p.get) if p else None
        best_s[d], best_p[d] = bs, bp
        x = per_case(z, bp, metric) if bp else None
        y = per_case(z, bs, metric)
        if bp:
            dlt, lo, hi, pval = MT.paired_bootstrap(x, y, B=B)
        else:
            dlt = lo = hi = pval = np.nan
        overall = max(vals[m] for m in STRUCT + PERS if vals[m] is not None)
        rho = vals[bs] / overall if overall > 0 else np.nan
        rho_meta = max(vals[m] for m in META if vals[m] is not None) / overall if overall > 0 else np.nan
        # selection on validation instead of test
        vv = {m: js["models"][m].get("val_ndcg10") for m in STRUCT + PERS if m in js["models"] and vals[m] is not None}
        vs = {m: v for m, v in vv.items() if m in STRUCT and v is not None}
        vp = {m: v for m, v in vv.items() if m in PERS and v is not None}
        bs_v = max(vs, key=vs.get)
        bp_v = max(vp, key=vp.get) if vp else None
        if bp_v:
            dv, lov, hiv, pv_ = MT.paired_bootstrap(per_case(z, bp_v, metric), per_case(z, bs_v, metric), B=B)
        else:
            dv = lov = hiv = pv_ = np.nan
        summary[d] = {"best_struct": bs, "S": vals[bs], "best_pers": bp, "P": vals[bp] if bp else None,
                      "delta": dlt, "lo": lo, "hi": hi, "p": pval, "rho": rho, "n": int(len(y)), "rho_meta": rho_meta,
                      "bs_val": bs_v, "bp_val": bp_v, "S_val": vals[bs_v], "P_val": vals[bp_v] if bp_v else None,
                      "delta_val": dv, "lo_val": lov, "hi_val": hiv, "p_val": pv_,
                      "rho_val": vals[bs_v] / max(vals[bs_v], vals[bp_v]) if bp_v else np.nan}
    # Holm correction over datasets
    ds_with = [d for d in cols if not np.isnan(summary[d]["p"])]
    order = sorted(ds_with, key=lambda d: summary[d]["p"])
    m = len(order)
    running = 0.0
    for k, d in enumerate(order):
        adj = min(1.0, (m - k) * summary[d]["p"])
        running = max(running, adj)
        summary[d]["p_holm"] = running
    order = sorted([d for d in cols if not np.isnan(summary[d]["p_val"])], key=lambda d: summary[d]["p_val"])
    running = 0.0
    for k, d in enumerate(order):
        running = max(running, min(1.0, (len(order) - k) * summary[d]["p_val"]))
        summary[d]["p_holm_val"] = running
    header = " & ".join(DNAME[d] for d in cols)
    lines = [r"\begin{tabular}{l" + "r" * len(cols) + "}", r"\toprule", f"Method & {header} \\\\", r"\midrule"]

    def cell(d, mth):
        v = rows_val[d][mth]
        if v is None:
            return "--"
        s = f"{v:.3f}"
        overall_best = max((rows_val[d][x] for x in STRUCT + PERS if rows_val[d][x] is not None))
        if abs(v - overall_best) < 1e-12:
            s = r"\textbf{" + s + "}"
        if mth == best_s[d]:
            s = r"\underline{" + s + "}"
        return s
    lines.append(r"\multicolumn{" + str(len(cols) + 1) + r"}{l}{\emph{Reference}} \\")
    lines.append("RAND & " + " & ".join(cell(d, "RAND") for d in cols) + r" \\")
    lines.append(r"\multicolumn{" + str(len(cols) + 1) + r"}{l}{\emph{Structural (not personalised)}} \\")
    for mth in STRUCT:
        lines.append(f"{show(mth)} & " + " & ".join(cell(d, mth) for d in cols) + r" \\")
    lines.append(r"\multicolumn{" + str(len(cols) + 1) + r"}{l}{\emph{Personalised}} \\")
    for mth in PERS:
        lines.append(f"{mth} & " + " & ".join(cell(d, mth) for d in cols) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", fname), "w").write("\n".join(lines) + "\n")
    # summary table of the lift over structure
    L = [r"\begin{tabular}{llrlrrrrr}", r"\toprule",
         r"Dataset & Best structural & $S_{\text{struct}}$ & Best personalised & Score & $\Delta$ [95\% interval] & $p_{\text{Holm}}$ & $\rho$ & $\rho_{\text{meta}}$ \\",
         r"\midrule"]
    for d in cols:
        sm = summary[d]
        if sm["best_pers"] is None:
            continue
        ph = sm.get("p_holm", np.nan)
        ph_s = "$<$0.001" if ph < 0.001 else f"{ph:.3f}"
        L.append(f"{DNAME[d]} & {show(sm['best_struct'])} & {sm['S']:.3f} & {sm['best_pers']} & {sm['P']:.3f} & "
                 f"{sm['delta']:+.3f} [{sm['lo']:+.3f}, {sm['hi']:+.3f}] & {ph_s} & {sm['rho']:.2f} & {sm['rho_meta']:.2f} \\\\")
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", fname.replace(".tex", "_lift.tex")), "w").write("\n".join(L) + "\n")
    return summary, rows_val


# ------------------------------------------------------------------ structural diagnostics
def diagnostics_table(res, out, summary):
    lines = [r"\begin{tabular}{lrrrrrrl}", r"\toprule",
             r"Dataset & Same container & Forward & Successors & $P(a_t\mid a_{t-1})$ & MC HR@1 & $S_{\text{struct}}$ & Best structural \\",
             r"\midrule"]
    for d in DATASETS:
        z, js = load_res(res, d, "p1")
        if z is None:
            continue
        cl, ct = z["meta_cont_last"], z["meta_cont_target"]
        same = np.mean((cl == ct) & (cl >= 0)) if (cl >= 0).any() else np.nan
        fwd = np.mean(z["meta_pos_target"] >= z["meta_pos_last"])
        eff = np.median(z["meta_succ_eff"][z["meta_succ_eff"] > 0])
        pt = np.mean(z["meta_p_trans"])
        hr1 = float(per_case(z, "MC", "hr@1").mean())
        s = summary[d]
        same_s = f"{100*same:.0f}\\%" if not np.isnan(same) else "--"
        lines.append(f"{DNAME[d]} & {same_s} & {100*fwd:.0f}\\% & {eff:.1f} & {pt:.2f} & {hr1:.3f} & {s['S']:.3f} & {show(s['best_struct'])} \\\\")
        key = tex_macro_name(d)
        if not np.isnan(same):
            num(f"same{key}", 100 * same, "{:.0f}")
        num(f"fwd{key}", 100 * fwd, "{:.0f}")
        num(f"mchrone{key}", hr1)
        num(f"ptrans{key}", pt, "{:.2f}")
        num(f"succ{key}", eff, "{:.1f}")
    lines += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "diagnostics.tex"), "w").write("\n".join(lines) + "\n")
    fw = {k[3:]: float(v) for k, v in NUM.items() if k.startswith("fwd") and v != "--"}
    sm = {k[4:]: float(v) for k, v in NUM.items() if k.startswith("same") and v != "--"}
    if fw:
        num("fwdMin", min(fw.values()), "{:.0f}"); num("fwdMax", max(fw.values()), "{:.0f}")
    if sm:
        num("sameMin", min(sm.values()), "{:.0f}"); num("sameMax", max(sm.values()), "{:.0f}")


# ------------------------------------------------------------------ on/off path
KEY_METHODS = ["MC", "CONT", "best", "SASRec"]


def path_analysis(res, out, summary):
    rows = []
    for d in DATASETS:
        z, js = load_res(res, d, "p1")
        if z is None:
            continue
        cl, ct = z["meta_cont_last"], z["meta_cont_target"]
        if not (cl >= 0).any():
            continue
        on = (cl == ct) & (cl >= 0)
        bp = summary[d]["best_pers"]
        if bp is None:
            continue
        r = {"d": d, "share_off": 1 - on.mean(), "n_on": int(on.sum()), "n_off": int((~on).sum()), "best": bp}
        for mth in ["MC", "CONT", bp, "SASRec", "MCLD", "POP"]:
            x = per_case(z, mth)
            if x is None:
                continue
            r[(mth, "on")] = float(x[on].mean()) if on.any() else np.nan
            r[(mth, "off")] = float(x[~on].mean()) if (~on).any() else np.nan
        # best structural and best personalised within each stratum
        for part, mask in (("on", on), ("off", ~on)):
            sv = {m: float(per_case(z, m)[mask].mean()) for m in STRUCT if per_case(z, m) is not None}
            pv = {m: float(per_case(z, m)[mask].mean()) for m in PERS if per_case(z, m) is not None}
            r[("S", part)] = max(sv.values())
            r[("Sname", part)] = max(sv, key=sv.get)
            r[("P", part)] = max(pv.values())
            r[("Pname", part)] = max(pv, key=pv.get)
            bsn, bpn = max(sv, key=sv.get), max(pv, key=pv.get)
            dl, lo, hi, p = MT.paired_bootstrap(per_case(z, bpn)[mask], per_case(z, bsn)[mask], B=B)
            r[("delta", part)], r[("lo", part)], r[("hi", part)] = dl, lo, hi
        rows.append(r)
        key = tex_macro_name(d)
        num(f"offshare{key}", 100 * r["share_off"], "{:.0f}")
        num(f"Son{key}", r[("S", "on")]); num(f"Soff{key}", r[("S", "off")])
        num(f"Pon{key}", r[("P", "on")]); num(f"Poff{key}", r[("P", "off")])
        num(f"Don{key}", r[("delta", "on")], "{:+.3f}"); num(f"Doff{key}", r[("delta", "off")], "{:+.3f}")
    lines = [r"\begin{tabular}{lrrrlrrlr}", r"\toprule",
             r" & & \multicolumn{3}{c}{On-path steps} & \multicolumn{4}{c}{Off-path steps} \\",
             r"\cmidrule(lr){3-5}\cmidrule(lr){6-9}",
             r"Dataset & Off-path & Struct. & Pers. & Best pers. & Struct. & Pers. & Best pers. & $\Delta$ off-path \\",
             r"\midrule"]
    for r in rows:
        lines.append(f"{DNAME[r['d']]} & {100*r['share_off']:.0f}\\% & {r[('S','on')]:.3f} & {r[('P','on')]:.3f} & {r[('Pname','on')]} & "
                     f"{r[('S','off')]:.3f} & {r[('P','off')]:.3f} & {r[('Pname','off')]} & {r[('delta','off')]:+.3f} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "paths.tex"), "w").write("\n".join(lines) + "\n")
    return rows


def path_figure(rows, out):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "axes.spines.top": False,
                         "axes.spines.right": False, "axes.edgecolor": "#52514e", "axes.labelcolor": "#0b0b0b",
                         "xtick.color": "#52514e", "ytick.color": "#52514e"})
    C1, C2 = "#2a78d6", "#eb6834"      # validated categorical slots 1 and 2
    fig, axes = plt.subplots(1, 2, figsize=(6.8, 2.6), sharey=True)
    names = [DNAME[r["d"]] for r in rows]
    x = np.arange(len(rows))
    w = 0.36
    for ax, part, title in ((axes[0], "on", "On-path steps (same container)"), (axes[1], "off", "Off-path steps (container switch)")):
        s = [r[("S", part)] for r in rows]
        p = [r[("P", part)] for r in rows]
        ax.bar(x - w / 2 - 0.01, s, w, color=C1, label="best structural", zorder=3)
        ax.bar(x + w / 2 + 0.01, p, w, color=C2, label="best personalised", hatch="///", edgecolor="white", linewidth=0, zorder=3)
        ax.set_xticks(x)
        ax.set_xticklabels(names)
        ax.set_title(title, fontsize=8.5, loc="left", color="#0b0b0b")
        ax.yaxis.grid(True, color="#e6e5e1", linewidth=0.6, zorder=0)
        ax.set_ylim(0, 1.0)
    axes[0].set_ylabel("NDCG@10")
    axes[1].legend(frameon=False, loc="upper right", fontsize=7.5)
    fig.tight_layout()
    fig.savefig(os.path.join(out, "figures", "paths.pdf"))
    plt.close(fig)


# ------------------------------------------------------------------ who chose the activity
SRC_GROUPS = {
    "ednet": {"app chose the set (sprint)": ["sprint"], "app initiated (offer, tutor, diagnosis)": ["adaptive_offer", "tutor", "diagnosis"],
              "review modes": ["review_quiz", "review", "my_note"]},
    "junyi": {"platform suggestion (map)": ["suggested"], "opened from a topic": ["topic"],
              "chosen by the learner": ["self"], "review mode": ["review"]},
}


def source_analysis(res, out, summary):
    lines = [r"\begin{tabular}{llrrrrrr}", r"\toprule",
             r"Dataset & Who started the target activity & Cases & MC & CONT & Best pers. & SASRec & $\rho$ \\", r"\midrule"]
    for d, groups in SRC_GROUPS.items():
        z, js = load_res(res, d, "p1")
        if z is None:
            continue
        src = z["meta_src_target"].astype(str)
        bp = summary[d]["best_pers"]
        if bp is None:
            continue
        for g, members in groups.items():
            mask = np.isin(src, members)
            if mask.sum() < 30:
                continue
            vals = {m: float(per_case(z, m)[mask].mean()) for m in STRUCT + PERS if per_case(z, m) is not None}
            s = max(vals[m] for m in STRUCT)
            best = max(vals.values())
            sas = vals.get("SASRec", np.nan)
            lines.append(f"{DNAME[d]} & {g} & {int(mask.sum()):,} & {vals['MC']:.3f} & {vals['CONT']:.3f} & {vals[bp]:.3f} & "
                         f"{sas:.3f} & {s/best:.2f} \\\\")
            num(f"src{tex_macro_name(d)}{tex_macro_name(g)}", s / best, "{:.2f}")
            num(f"srcLift{tex_macro_name(d)}{tex_macro_name(g)}", best - s)
            num(f"srcS{tex_macro_name(d)}{tex_macro_name(g)}", s)
            num(f"srcP{tex_macro_name(d)}{tex_macro_name(g)}", best)
        lines.append(r"\midrule" if d == "ednet" else "")
    lines = [l for l in lines if l != ""]
    if lines[-1] == r"\midrule":
        lines = lines[:-1]
    lines += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "sources.tex"), "w").write("\n".join(lines) + "\n")


# ------------------------------------------------------------------ LLM candidate sets
LLM_MODELS = [("Qwen2.5-0.5B-Instruct", "Qwen2.5-0.5B"), ("Qwen2.5-1.5B-Instruct", "Qwen2.5-1.5B")]
SCALE_MODELS = [("Qwen2.5-3B-Instruct", "Qwen2.5-3B"), ("Qwen2.5-7B-Instruct", "Qwen2.5-7B")]   # 4-bit, llama.cpp
LLM_DS = ["a09", "ednet", "junyi", "eedi"]
CAND_METHODS = ["POP", "SYL", "CONT", "MC", "ItemKNN", "EASE", "SKNN", "MCLD", "SASRec"]


def cand_metrics(S, C, t):
    pos = (C == t[:, None]).argmax(1)
    st = S[np.arange(len(S)), pos][:, None]
    g = (S > st).sum(1)
    e = (S == st).sum(1)
    return MT.metrics_from_counts(g, e, ks=(1, 5), ndcg_k=5)


def _words(label):
    import re
    w = re.findall(r"[a-z]+", label.lower())
    stop = {"problem", "on", "the", "of", "and", "exercise", "topic", "quiz", "question", "set", "toeic", "part", "a", "in", "with"}
    return set(x for x in w if x not in stop)


def lex_scores(labels, last, C):
    """Word overlap (Jaccard) between each candidate's label and the last activity's label."""
    S = np.zeros(C.shape, dtype=np.float64)
    for r in range(C.shape[0]):
        a = _words(labels[last[r]])
        for k in range(C.shape[1]):
            b = _words(labels[C[r, k]])
            S[r, k] = len(a & b) / max(1, len(a | b))
    return S


def llm_analysis(res, out, data_dir=None):
    table = {}
    for d in LLM_DS:
        z, js = load_res(res, d, "p1")
        if z is None or "cand_idx" not in z:
            continue
        labels = D.load(data_dir, d).labels if data_dir else None
        for reg in ("random", "hard"):
            entries = {}
            n = None
            for mn, short in LLM_MODELS:
                p = os.path.join(res, f"llmlik_{d}_{mn}_{reg}.npz")
                if not os.path.exists(p):
                    continue
                L = np.load(p)
                S, C = L["scores"], L["cand"]
                n = len(S)
                t = z["meta_target"][z["cand_idx"][:n]]
                entries[short] = cand_metrics(S, C, t)
            # multiple-choice (letter) prompt, reported only for its position bias
            for mn, short in LLM_MODELS:
                p = os.path.join(res, f"llm_{d}_{mn}_{reg}.npz")
                if os.path.exists(p):
                    L = np.load(p)
                    tt = z["meta_target"][z["cand_idx"][:len(L["scores"])]]
                    m_letter = cand_metrics(L["scores"], L["cand"], tt)
                    share = float(np.bincount(L["top1_letter"], minlength=20).max() / len(L["top1_letter"]))
                    key = tex_macro_name(d) + ("Rand" if reg == "random" else "Hard") + tex_macro_name(short)
                    num(f"letterHR{key}", float(np.mean(m_letter["hr@1"])))
                    num(f"letterShare{key}", 100 * share, "{:.0f}")
                    num(f"letterArg{key}", chr(ord("A") + int(np.bincount(L["top1_letter"], minlength=20).argmax())), "{}")
            if n is None:
                n = 200
            C = z[f"cand_{reg}"][:n]
            t = z["meta_target"][z["cand_idx"][:n]]
            for m in CAND_METHODS:
                k = f"cs_{m}_{reg}"
                if k in z:
                    entries[m] = cand_metrics(z[k][:n], C, t)
            if labels is not None:
                last = z["meta_last"][z["cand_idx"][:n]]
                entries["LEX"] = cand_metrics(lex_scores(labels, last, C), C, t)
            table[(d, reg)] = (entries, n)
    if not table:
        return {}
    cols = [(d, reg) for d in LLM_DS for reg in ("random", "hard") if (d, reg) in table]
    methods = CAND_METHODS + ["LEX"] + [s for _, s in LLM_MODELS if any(s in table[c][0] for c in table)]
    lines = [r"\begin{tabular}{l" + "r" * len(cols) + "}", r"\toprule"]
    lines.append(" & " + " & ".join(r"\multicolumn{2}{c}{" + DNAME[d] + "}" for d in LLM_DS if (d, "random") in table) + r" \\")
    k0 = 2
    cm = []
    for d in LLM_DS:
        if (d, "random") in table:
            cm.append(r"\cmidrule(lr){" + f"{k0}-{k0+1}" + "}")
            k0 += 2
    lines.append("".join(cm))
    lines.append("Method & " + " & ".join(("random" if reg == "random" else "struct.") for d, reg in cols) + r" \\")
    lines.append(r"\midrule")
    lines.append("RAND & " + " & ".join("0.050" for _ in cols) + r" \\")
    for m in methods:
        cells = []
        for c in cols:
            ent = table[c][0]
            if m in ent:
                v = float(np.mean(ent[m]["hr@1"]))
                best = max(float(np.mean(ent[x]["hr@1"])) for x in ent)
                s = f"{v:.3f}"
                cells.append(r"\textbf{" + s + "}" if abs(v - best) < 1e-12 else s)
            else:
                cells.append("--")
        if m == CAND_METHODS[-1]:
            pass
        lines.append(f"{show(m)} & " + " & ".join(cells) + r" \\")
        if m == "LEX":
            lines.append(r"\midrule")
    lines += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "llm.tex"), "w").write("\n".join(lines) + "\n")
    # numbers
    for (d, reg), (ent, n) in table.items():
        key = tex_macro_name(d) + ("Rand" if reg == "random" else "Hard")
        for m in ["MC", "CONT", "SASRec", "POP", "LEX", "EASE", "ItemKNN", "SKNN", "MCLD", "SYL"] + [s for _, s in LLM_MODELS]:
            if m in ent:
                num(f"llm{key}{tex_macro_name(m)}", float(np.mean(ent[m]["hr@1"])))
        num(f"llmN{tex_macro_name(d)}", str(n))
        num(f"llmBest{key}", max(float(np.mean(ent[x]["hr@1"])) for x in ent))
    # gain of the larger LLM over the smaller one, over all candidate sets
    gains = []
    for (d, reg), (ent, n) in table.items():
        sm, lg = LLM_MODELS[0][1], LLM_MODELS[1][1]
        if lg in ent and sm in ent:
            gains.append((float(np.mean(ent[lg]["hr@1"])) - float(np.mean(ent[sm]["hr@1"])), d, reg))
    if gains:
        g, d, reg = max(gains)
        num("llmScaleMaxGain", g)
        num("llmScaleMaxGainWhere", DNAME[d] + (" with random negatives" if reg == "random" else " with structural negatives"), "{}")
        num("llmScaleMinGain", min(gains)[0])
    # best LLM minus the lexical baseline, over all candidate sets with random negatives
    over = []
    for (d, reg), (ent, n) in table.items():
        llm = [float(np.mean(ent[s_]["hr@1"])) for _, s_ in LLM_MODELS if s_ in ent]
        if reg == "random" and llm and "LEX" in ent:
            over.append(max(llm) - float(np.mean(ent["LEX"]["hr@1"])))
    if over:
        num("llmMaxOverLex", max(over))
    # best LLM score with structural negatives on A09 and EdNet
    vals = [float(np.mean(table[(d, "hard")][0][s_]["hr@1"])) for d in ("a09", "ednet") if (d, "hard") in table
            for _, s_ in LLM_MODELS if s_ in table[(d, "hard")][0]]
    if vals:
        num("llmMaxHardAnineEdNet", max(vals))
    return table


def quant_check(res, quant_dir):
    """4-bit llama.cpp scores of the 0.5B model against its bfloat16 scores, on the same first 100 cases."""
    diffs, agree = [], []
    for d in LLM_DS:
        z, js = load_res(res, d, "p1")
        if z is None:
            continue
        for reg in ("random", "hard"):
            pq = os.path.join(quant_dir, f"llmlik_{d}_Qwen2.5-0.5B-Q4_{reg}_0-100.npz")
            ph = os.path.join(res, f"llmlik_{d}_Qwen2.5-0.5B-Instruct_{reg}.npz")
            if not (os.path.exists(pq) and os.path.exists(ph)):
                continue
            q, h = np.load(pq), np.load(ph)
            n = len(q["scores"])
            t = z["meta_target"][z["cand_idx"][:n]]
            mq = float(np.mean(cand_metrics(q["scores"], q["cand"], t)["hr@1"]))
            mh = float(np.mean(cand_metrics(h["scores"][:n], h["cand"][:n], t)["hr@1"]))
            diffs.append(abs(mq - mh))
            agree.append(float(np.mean(q["scores"].argmax(1) == h["scores"][:n].argmax(1))))
    if diffs:
        num("quantN", str(len(diffs)), "{}")
        num("quantMaxDiff", max(diffs))
        num("quantMeanDiff", float(np.mean(diffs)))
        num("quantAgree", 100 * float(np.mean(agree)), "{:.0f}")


def scale_analysis(res, scale_dir, out, table):
    """All four model sizes on the same first cases of every candidate set (the 3B and 7B models were
    scored, 4-bit quantized, on the first 100 cases)."""
    rows = ["LEX", "MC", "SASRec"] + [s for _, s in LLM_MODELS] + [s for _, s in SCALE_MODELS]
    cols, vals, n_used = [], {}, None
    for d in LLM_DS:
        z, js = load_res(res, d, "p1")
        for reg in ("random", "hard"):
            if (d, reg) not in table:
                continue
            ent, n = table[(d, reg)]
            got = {}
            for full, short in SCALE_MODELS:
                p = os.path.join(scale_dir, f"llmlik_{d}_{full}_{reg}.npz")
                if os.path.exists(p):
                    q = np.load(p)
                    k = len(q["scores"])
                    assert np.array_equal(q["idx"], z["cand_idx"][:k]) and np.array_equal(q["cand"], z[f"cand_{reg}"][:k])
                    got[short] = (q, k)
            if not got:
                continue
            k = min(v[1] for v in got.values())
            n_used = k if n_used is None else min(n_used, k)
            t = z["meta_target"][z["cand_idx"][:k]]
            col = {}
            for m in rows:
                if m in ent:
                    col[m] = float(np.mean(ent[m]["hr@1"][:k]))
            for short, (q, _) in got.items():
                col[short] = float(np.mean(cand_metrics(q["scores"][:k], q["cand"][:k], t)["hr@1"]))
            cols.append((d, reg))
            vals[(d, reg)] = col
            key = f"{tex_macro_name(d)}{'Rand' if reg == 'random' else 'Hard'}"
            for m, v in col.items():
                num(f"sc{key}{MKEY.get(m, m)}", v)
    if not cols:
        return
    show_ = {"Qwen2.5-0.5B": "Qwen2.5 0.5B", "Qwen2.5-1.5B": "Qwen2.5 1.5B", "Qwen2.5-3B": "Qwen2.5 3B (4-bit)",
             "Qwen2.5-7B": "Qwen2.5 7B (4-bit)"}
    L = [r"\begin{tabular}{l" + "r" * len(cols) + "}", r"\toprule",
         " & " + " & ".join(f"\\multicolumn{{2}}{{c}}{{{DNAME[d]}}}" for d in LLM_DS if (d, "random") in vals) + r" \\",
         " & " + " & ".join("rand. & struct." for d in LLM_DS if (d, "random") in vals) + r" \\", r"\midrule"]
    for m in rows:
        cells = []
        for c in cols:
            v = vals[c].get(m)
            best = max(vals[c].values())
            cells.append("--" if v is None else (f"\\textbf{{{v:.2f}}}" if abs(v - best) < 1e-12 else f"{v:.2f}"))
        name = show_.get(m, m)
        if m == "Qwen2.5-0.5B":
            L.append(r"\midrule")
        L.append(f"{name} & " + " & ".join(cells) + r" \\")
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "llm_scale.tex"), "w").write("\n".join(L) + "\n")
    num("scaleN", str(n_used), "{}")
    big, small = SCALE_MODELS[-1][1], LLM_MODELS[0][1]
    gains = [vals[c][big] - vals[c][small] for c in cols if big in vals[c] and small in vals[c]]
    num("scaleGainMax", max(gains), "{:+.2f}"); num("scaleGainMin", min(gains), "{:+.2f}")
    hard2 = [vals[(d, "hard")][big] for d in ("a09", "ednet") if (d, "hard") in vals]
    num("scaleSevenHardAnineEdNetMax", max(hard2), "{:.2f}")
    over = [vals[c][big] - vals[c]["LEX"] for c in cols if c[1] == "random"]
    num("scaleSevenOverLexMax", max(over), "{:+.2f}")
    nb = sum(1 for c in cols if c[1] == "random" and vals[c][big] > vals[c]["LEX"] + 1e-12)
    num("scaleSevenBeatsLex", ["on none", "on one", "on two", "on three", "on all four"][nb], "{}")
    llm_all = [s for _, s in LLM_MODELS + SCALE_MODELS]
    num("scaleLLMmaxHardAnineEdNet", max(vals[(d, "hard")][m] for d in ("a09", "ednet") for m in llm_all if m in vals[(d, "hard")]), "{:.2f}")
    behind = [vals[(d, "hard")]["MC"] - max(vals[(d, "hard")][m] for m in llm_all) for d in ("junyi", "eedi") if (d, "hard") in vals]
    num("scaleMCleadMin", min(behind), "{:.2f}")


# ------------------------------------------------------------------ structure-corrected NDCG and the simulation
W_FLOOR = 0.01


def corrected(nd, p_trans):
    """NDCG@10 reweighted by the inverse of the structural propensity of the logged step: steps that the
    population's transitions make likely count less, steps they make unlikely count more (self-normalised
    inverse-propensity weights 1/max(p, 0.01), where p is the share of training learners leaving the last
    activity who went to the target)."""
    w = 1.0 / np.maximum(p_trans, W_FLOOR)
    return float((w * nd).sum() / w.sum())


def corrected_analysis(res, out, words):
    L = [r"\begin{tabular}{llrlrrr}", r"\toprule",
         r"Dataset & Best structural & Score & Best personalised & Score & $\Delta_{\text{corr}}$ [95\% interval] & $\rho_{\text{corr}}$ \\", r"\midrule"]
    rc, flips, sigc = [], 0, []
    for d in DATASETS:
        z, js = load_res(res, d, "p1")
        if z is None:
            continue
        pt = z["meta_p_trans"]
        sc = {m: corrected(per_case(z, m), pt) for m in STRUCT + PERS if per_case(z, m) is not None}
        bs = max((m for m in sc if m in STRUCT), key=sc.get)
        bp = max((m for m in sc if m in PERS), key=sc.get)
        r = sc[bs] / max(sc.values())
        rc.append(r)
        plain = {m: float(per_case(z, m).mean()) for m in sc}
        flips += (plain[max((m for m in plain if m in PERS), key=plain.get)] > plain[max((m for m in plain if m in STRUCT), key=plain.get)]) != (sc[bp] > sc[bs])
        num(f"rhoCorr{tex_macro_name(d)}", r, "{:.2f}")
        w = 1.0 / np.maximum(pt, W_FLOOR)
        x, y = per_case(z, bp), per_case(z, bs)
        rng = np.random.default_rng(0)
        bt = []
        for _ in range(B):
            i = rng.integers(0, len(w), len(w))
            bt.append(((w[i] * x[i]).sum() - (w[i] * y[i]).sum()) / w[i].sum())
        lo, hi = np.percentile(bt, [2.5, 97.5])
        dc = sc[bp] - sc[bs]
        if lo > 0:
            sigc.append(DNAME[d])
        num(f"dCorr{tex_macro_name(d)}", dc, "{:+.3f}")
        L.append(f"{DNAME[d]} & {show(bs)} & {sc[bs]:.3f} & {bp} & {sc[bp]:.3f} & {dc:+.3f} [{lo:+.3f}, {hi:+.3f}] & {r:.2f} \\\\")
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "corrected.tex"), "w").write("\n".join(L) + "\n")
    num("rhoCorrMin", min(rc), "{:.2f}"); num("rhoCorrMax", max(rc), "{:.2f}"); num("rhoCorrMedian", float(np.median(rc)), "{:.2f}")
    num("corrFlips", words[flips], "{}")
    num("corrPersWins", words[sum(1 for r in rc if r < 1)], "{}")
    num("corrSigN", words[len(sigc)], "{}")
    num("corrSigList", ", ".join(sigc[:-1]) + " and " + sigc[-1] if len(sigc) > 1 else (sigc[0] if sigc else "none"), "{}")


def sim_analysis(sim_dir, out):
    """Tables and figure of the simulation (sim.py)."""
    import glob
    from scipy.stats import kendalltau
    files = sorted(glob.glob(os.path.join(sim_dir, "sim*.json")))
    if not files:
        return
    runs = [json.load(open(f)) for f in files]
    runs.sort(key=lambda r: r["alpha"])
    learned = ["POP", "SYL", "CONT", "MC", "ItemKNN", "EASE", "SKNN", "ZPD", "DKT", "SASRec"]
    rows = []
    for r in runs:
        a = r["alpha"]
        z = np.load(os.path.join(sim_dir, f"sim{int(round(a * 100)):03d}.npz"))
        M_ = r["methods"]
        S = max(M_[m]["ndcg10"] for m in STRUCT if m in M_)
        best = max(M_[m]["ndcg10"] for m in learned if m in M_)
        rho = S / best
        corr = {m: corrected(z[m], z["p_trans"]) for m in learned + ["NEED", "PI"] if m in z.files}
        ms = [m for m in learned + ["NEED"] if m in M_]
        need = [M_[m]["need10"] for m in ms]
        t_plain = kendalltau([M_[m]["ndcg10"] for m in ms], need)[0]
        t_corr = kendalltau([corr[m] for m in ms], need)[0]
        rank_need_plain = 1 + sum(1 for m in ms if M_[m]["ndcg10"] > M_["NEED"]["ndcg10"])
        rank_need_corr = 1 + sum(1 for m in ms if corr[m] > corr["NEED"])
        rows.append((a, rho, M_["MC"]["ndcg10"], M_["SASRec"]["ndcg10"], M_["NEED"]["ndcg10"], M_["NEED"]["need10"],
                     M_["MC"]["need10"], M_["SASRec"]["need10"], t_plain, t_corr, rank_need_plain, rank_need_corr, corr))
        k = f"{int(round(a * 100)):03d}"
        kk = "".join("ABCDEFGHIJ"[int(c)] for c in k)          # digits are not allowed in macro names
        num(f"simRho{kk}", rho, "{:.2f}")
        num(f"simTauPlain{kk}", t_plain, "{:.2f}"); num(f"simTauCorr{kk}", t_corr, "{:.2f}")
        num(f"simRankNeedPlain{kk}", str(rank_need_plain), "{}"); num(f"simRankNeedCorr{kk}", str(rank_need_corr), "{}")
        for m in ("MC", "SASRec", "NEED", "PI", "DKT", "EASE"):
            if m in M_:
                num(f"sim{m}Nd{kk}", M_[m]["ndcg10"]); num(f"sim{m}Need{kk}", M_[m]["need10"], "{:.2f}")
    L = [r"\begin{tabular}{rrrrrrrrrrr}", r"\toprule",
         r" & & \multicolumn{3}{c}{Offline NDCG@10} & \multicolumn{3}{c}{True usefulness (need@10)} & \multicolumn{2}{c}{Kendall $\tau$ with need@10} & Rank of NEED \\",
         r"\cmidrule(lr){3-5}\cmidrule(lr){6-8}\cmidrule(lr){9-10}",
         r"$\alpha$ & $\rho$ & MC & SASRec & NEED & MC & SASRec & NEED & NDCG & corrected & NDCG / corr. \\", r"\midrule"]
    for (a, rho, mcn, san, nen, neneed, mcneed, saneed, tp, tc, rp, rcr, _) in rows:
        L.append(f"{a:.2f} & {rho:.2f} & {mcn:.3f} & {san:.3f} & {nen:.3f} & {mcneed:.2f} & {saneed:.2f} & {neneed:.2f} & {tp:.2f} & {tc:.2f} & {rp} / {rcr} \\\\")
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "sim.tex"), "w").write("\n".join(L) + "\n")
    num("simN", str(len(rows)), "{}")
    num("simRhoMin", min(r[1] for r in rows), "{:.2f}"); num("simRhoMax", max(r[1] for r in rows), "{:.2f}")
    num("simAlphaMax", max(r[0] for r in rows), "{:.2f}")
    # figure: offline NDCG and true usefulness against alpha
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "axes.spines.top": False,
                         "axes.spines.right": False, "axes.edgecolor": "#52514e", "xtick.color": "#52514e",
                         "ytick.color": "#52514e"})
    al = [r["alpha"] for r in runs]
    series = [("MC", "#2a78d6", "o", "-"), ("SASRec", "#eb6834", "s", "-"), ("NEED", "#0b0b0b", "D", "--")]
    fig, axes = plt.subplots(1, 2, figsize=(6.8, 2.4))
    for ax, key, title in ((axes[0], "ndcg10", "offline accuracy (NDCG@10)"), (axes[1], "need10", "true usefulness (need@10)")):
        for m, c, mk, ls in series:
            ax.plot(al, [r["methods"][m][key] for r in runs], color=c, marker=mk, linestyle=ls, linewidth=1.5,
                    markersize=4, label=m + (" (oracle of needs)" if m == "NEED" else ""))
        ax.set_xlabel(r"share of steps decided by the platform path ($\alpha$)")
        ax.set_title(title, fontsize=8)
        ax.set_ylim(0, 1.02)
        ax.yaxis.grid(True, color="#e6e5e1", linewidth=0.6)
    axes[0].legend(frameon=False, fontsize=6.5, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(out, "figures", "sim.pdf"), bbox_inches="tight")
    plt.close(fig)


def seeds_analysis(res, seeds_dir, out):
    """SASRec trained again with seeds 1-3 (P1): spread of its score and of its lift over the best structural predictor."""
    import glob
    seeds = sorted(int(os.path.basename(p)[4:]) for p in glob.glob(os.path.join(seeds_dir, "seed*")))
    if not seeds:
        return
    L = [r"\begin{tabular}{llrr" + "r" * len(seeds) + "rrl}", r"\toprule",
         r"Dataset & Best structural & Score & Main run & " + " & ".join(f"Seed {k}" for k in seeds) +
         r" & Mean (sd) & $\Delta$ range & Significant \\", r"\midrule"]
    stable, sds, stable_sd = [], [], []
    for d in DATASETS:
        if not all(os.path.exists(os.path.join(seeds_dir, f"seed{k}", f"{d}_p1.npz")) for k in seeds):
            continue
        z, js = load_res(res, d, "p1")
        vals = {m: float(per_case(z, m).mean()) for m in STRUCT if per_case(z, m) is not None}
        bs = max(vals, key=vals.get)
        y = per_case(z, bs)
        runs = [per_case(z, "SASRec")]
        for k in seeds:
            q = np.load(os.path.join(seeds_dir, f"seed{k}", f"{d}_p1.npz"), allow_pickle=True)
            assert np.array_equal(q["meta_target"], z["meta_target"])
            runs.append(MT.metrics_from_counts(q["g_SASRec"], q["e_SASRec"])["ndcg@10"])
        sc = [float(x.mean()) for x in runs]
        dl, sig = [], 0
        for x in runs:
            dd, lo, hi, p = MT.paired_bootstrap(x, y, B=B)
            dl.append(dd)
            sig += lo > 0
        sds.append(float(np.std(sc, ddof=1)))
        key = tex_macro_name(d)
        num(f"seedDmin{key}", min(dl), "{:+.3f}"); num(f"seedDmax{key}", max(dl), "{:+.3f}")
        num(f"seedSig{key}", str(sig), "{}"); num(f"seedSd{key}", sds[-1], "{:.3f}")
        num(f"seedDminExtra{key}", min(dl[1:]), "{:+.3f}"); num(f"seedDmaxExtra{key}", max(dl[1:]), "{:+.3f}")
        if sig in (0, len(runs)):
            stable.append(DNAME[d])
            stable_sd.append(sds[-1])
        L.append(f"{DNAME[d]} & {show(bs)} & {vals[bs]:.3f} & " + " & ".join(f"{v:.3f}" for v in sc) +
                 f" & {np.mean(sc):.3f} ({np.std(sc, ddof=1):.3f}) & {min(dl):+.3f} to {max(dl):+.3f} & {sig} of {len(runs)} \\\\")
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "seeds.tex"), "w").write("\n".join(L) + "\n")
    num("seedN", ["zero", "one", "two", "three", "four", "five", "six", "seven", "eight"][len(sds)], "{}")
    num("seedSdMax", max(sds), "{:.3f}")
    if stable_sd:
        num("seedSdStableMax", max(stable_sd), "{:.3f}")
    num("seedStableList", ", ".join(stable[:-1]) + " and " + stable[-1] if len(stable) > 1 else (stable[0] if stable else "none"), "{}")


def agreement(res):
    """Share of candidate sets (random negatives) on which SASRec and MC put the same activity first."""
    for d in LLM_DS:
        z, js = load_res(res, d, "p1")
        if z is None or "cs_SASRec_random" not in z or "cs_MC_random" not in z:
            continue
        a, b = z["cs_SASRec_random"], z["cs_MC_random"]
        same = np.mean(a.argmax(1) == b.argmax(1))
        num(f"agree{tex_macro_name(d)}", 100 * same, "{:.0f}")


def llm_figure(table, out):
    if not table:
        return
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "axes.spines.top": False,
                         "axes.spines.right": False, "axes.edgecolor": "#52514e", "xtick.color": "#52514e",
                         "ytick.color": "#52514e"})
    avail = [s_ for _, s_ in LLM_MODELS if any(s_ in table[k][0] for k in table)]
    big = avail[-1] if avail else "Qwen2.5-1.5B"
    series = [("MC", "MC (structural)", "#2a78d6", ""), ("SASRec", "SASRec", "#eb6834", "///"),
              (big, big + " (likelihood)", "#1baf7a", "...")]
    dsets = [d for d in LLM_DS if (d, "random") in table]
    fig, axes = plt.subplots(1, 2, figsize=(6.8, 2.5), sharey=True)
    x = np.arange(len(dsets))
    w = 0.26
    for ax, reg, title in ((axes[0], "random", "Random negatives"), (axes[1], "hard", "Structural negatives")):
        for k, (m, lab, col, hatch) in enumerate(series):
            vals = [float(np.mean(table[(d, reg)][0][m]["hr@1"])) if (d, reg) in table and m in table[(d, reg)][0] else np.nan for d in dsets]
            ax.bar(x + (k - 1) * (w + 0.02), vals, w, color=col, hatch=hatch, edgecolor="white", linewidth=0, label=lab, zorder=3)
        ax.axhline(0.05, color="#52514e", linewidth=0.8, linestyle=(0, (3, 2)), zorder=4)
        ax.set_xticks(x)
        ax.set_xticklabels([DNAME[d] for d in dsets])
        ax.set_title(title, fontsize=8.5, loc="left")
        ax.yaxis.grid(True, color="#e6e5e1", linewidth=0.6, zorder=0)
        ax.set_ylim(0, 1.0)
    axes[0].set_ylabel("HR@1 among 20 candidates")
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, frameon=False, fontsize=7.5, loc="upper center", ncol=3, bbox_to_anchor=(0.5, 1.02))
    fig.tight_layout(rect=(0, 0, 1, 0.92))
    fig.savefig(os.path.join(out, "figures", "llm.pdf"))
    plt.close(fig)


def main_figure(summary, out):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "axes.spines.top": False,
                         "axes.spines.right": False, "axes.edgecolor": "#52514e", "xtick.color": "#52514e",
                         "ytick.color": "#52514e"})
    ds = [d for d in DATASETS if d in summary and summary[d]["P"] is not None]
    x = np.arange(len(ds))
    w = 0.36
    fig, ax = plt.subplots(figsize=(6.8, 2.4))
    s = [summary[d]["S"] for d in ds]
    p = [summary[d]["P"] for d in ds]
    ax.bar(x - w / 2 - 0.01, s, w, color="#2a78d6", label="best structural predictor", zorder=3)
    ax.bar(x + w / 2 + 0.01, p, w, color="#eb6834", hatch="///", edgecolor="white", linewidth=0, label="best personalised recommender", zorder=3)
    for k, d in enumerate(ds):
        ax.text(x[k] - w / 2 - 0.01, s[k] + 0.012, show(summary[d]["best_struct"]), ha="center", fontsize=6.5, color="#52514e")
        ax.text(x[k] + w / 2 + 0.01, p[k] + 0.012, summary[d]["best_pers"], ha="center", fontsize=6.5, color="#52514e")
    ax.set_xticks(x)
    ax.set_xticklabels([DNAME[d] for d in ds])
    ax.set_ylabel("NDCG@10 (protocol P1)")
    ax.set_ylim(0, 1.0)
    ax.yaxis.grid(True, color="#e6e5e1", linewidth=0.6, zorder=0)
    ax.legend(frameon=False, fontsize=7.5, loc="upper left", ncol=2)
    fig.tight_layout()
    fig.savefig(os.path.join(out, "figures", "main.pdf"))
    plt.close(fig)


def hparam_table(res, out):
    lines = [r"\begin{tabular}{lllll}", r"\toprule", r"Method & Grid & \multicolumn{3}{l}{Selected configuration (P1)} \\", r"\midrule"]
    import models as M
    grids = {c.name: c.grid for c in M.ALL}
    sel = {}
    for d in DATASETS:
        z, js = load_res(res, d, "p1")
        if js is None:
            continue
        for m, info in js["models"].items():
            sel.setdefault(m, []).append(f"{DNAME[d]}: {info.get('hp')}")
    json.dump(sel, open(os.path.join(out, "tables", "selected_hparams.json"), "w"), indent=1)


# ------------------------------------------------------------------ upgrades: selection on validation, novel transitions, teaser
def valsel_table(summary, out, words):
    """Best structural and best personalised method chosen on validation instead of test."""
    L = [r"\begin{tabular}{llrlrrrr}", r"\toprule",
         r"Dataset & Best structural & $S_{\text{struct}}$ & Best personalised & Score & $\Delta$ [95\% interval] & $p_{\text{Holm}}$ & $\rho$ \\",
         r"\midrule"]
    changed, sig, worse, rv = 0, [], [], []
    for d in DATASETS:
        sm = summary.get(d)
        if not sm or sm["bp_val"] is None:
            continue
        changed += (sm["bs_val"] != sm["best_struct"]) or (sm["bp_val"] != sm["best_pers"])
        ph = sm.get("p_holm_val", np.nan)
        if sm["lo_val"] > 0 and ph < 0.05:
            sig.append(DNAME[d])
        if sm["hi_val"] < 0 and ph < 0.05:
            worse.append(DNAME[d])
        rv.append(sm["rho_val"])
        ph_s = "$<$0.001" if ph < 0.001 else f"{ph:.3f}"
        L.append(f"{DNAME[d]} & {show(sm['bs_val'])} & {sm['S_val']:.3f} & {sm['bp_val']} & {sm['P_val']:.3f} & "
                 f"{sm['delta_val']:+.3f} [{sm['lo_val']:+.3f}, {sm['hi_val']:+.3f}] & {ph_s} & {sm['rho_val']:.2f} \\\\")
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "valsel.tex"), "w").write("\n".join(L) + "\n")
    num("valChanged", words[changed], "{}")
    num("valNSig", words[len(sig)], "{}")
    num("valSigList", ", ".join(sig[:-1]) + " and " + sig[-1] if len(sig) > 1 else (sig[0] if sig else "none"), "{}")
    num("valWorseList", ", ".join(worse[:-1]) + " and " + worse[-1] if len(worse) > 1 else (worse[0] if worse else "none"), "{}")
    num("valRhoMin", min(rv), "{:.2f}"); num("valRhoMax", max(rv), "{:.2f}"); num("valRhoMedian", float(np.median(rv)), "{:.2f}")


def novel_analysis(res, out):
    """Steps along a transition never seen in training (the target never followed the last activity),
    a definition of hard steps that needs no container."""
    L = [r"\begin{tabular}{lrrrrrlr}", r"\toprule",
         r" & & \multicolumn{2}{c}{Seen transitions} & \multicolumn{4}{c}{Novel transitions} \\",
         r"\cmidrule(lr){3-4}\cmidrule(lr){5-8}",
         r"Dataset & Novel & Struct. & Pers. & Struct. & Pers. & Best pers. & $\Delta$ novel \\", r"\midrule"]
    rows = []
    for d in DATASETS:
        z, js = load_res(res, d, "p1")
        if z is None:
            continue
        nov = z["meta_p_trans"] == 0
        r = {"d": d, "share": float(nov.mean()), "n_nov": int(nov.sum())}
        for part, mask in (("seen", ~nov), ("novel", nov)):
            if mask.sum() == 0:
                continue
            sv = {m: float(per_case(z, m)[mask].mean()) for m in STRUCT if per_case(z, m) is not None}
            pv = {m: float(per_case(z, m)[mask].mean()) for m in PERS if per_case(z, m) is not None}
            bsn, bpn = max(sv, key=sv.get), max(pv, key=pv.get)
            r[("S", part)], r[("P", part)], r[("Pname", part)] = sv[bsn], pv[bpn], bpn
            dl, lo, hi, p = MT.paired_bootstrap(per_case(z, bpn)[mask], per_case(z, bsn)[mask], B=B)
            r[("delta", part)], r[("lo", part)], r[("hi", part)] = dl, lo, hi
        rows.append(r)
        key = tex_macro_name(d)
        num(f"novshare{key}", 100 * r["share"], "{:.0f}")
        if ("S", "novel") in r:
            num(f"Snov{key}", r[("S", "novel")]); num(f"Pnov{key}", r[("P", "novel")])
            num(f"Sseen{key}", r[("S", "seen")]); num(f"Pseen{key}", r[("P", "seen")])
            num(f"Dnov{key}", r[("delta", "novel")], "{:+.3f}")
        nn = f"{100*r['share']:.0f}\\%"
        if r["n_nov"] >= 200:
            L.append(f"{DNAME[d]} & {nn} & {r[('S','seen')]:.3f} & {r[('P','seen')]:.3f} & {r[('S','novel')]:.3f} & "
                     f"{r[('P','novel')]:.3f} & {r[('Pname','novel')]} & {r[('delta','novel')]:+.3f} \\\\")
        else:
            L.append(f"{DNAME[d]} & {nn} & {r[('S','seen')]:.3f} & {r[('P','seen')]:.3f} & \\multicolumn{{4}}{{c}}{{(fewer than 200 cases)}} \\\\")
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(out, "tables", "novel.tex"), "w").write("\n".join(L) + "\n")
    ok = [r for r in rows if r["n_nov"] >= 200]
    if ok:
        num("novN", ["zero", "one", "two", "three", "four", "five", "six", "seven", "eight"][len(ok)], "{}")
        num("novPmax", max(r[("P", "novel")] for r in ok))
        num("novPmaxWhere", DNAME[max(ok, key=lambda r: r[("P", "novel")])["d"]], "{}")
        num("novList", ", ".join(DNAME[r["d"]] for r in ok[:-1]) + " and " + DNAME[ok[-1]["d"]], "{}")
        num("novSmax", max(r[("S", "novel")] for r in ok))
        num("seenSmin", min(r[("S", "seen")] for r in ok)); num("seenSmax", max(r[("S", "seen")] for r in ok))
    return rows


def teaser_figure(s1, s2, out):
    """Page-1 figure: structural share per dataset under both protocols, and the share of the
    structure without population transitions (ORDER, CONT, POP)."""
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "axes.spines.top": False,
                         "axes.spines.right": False, "axes.edgecolor": "#52514e", "axes.labelcolor": "#0b0b0b",
                         "xtick.color": "#52514e", "ytick.color": "#52514e"})
    C1, C2, CG = "#2a78d6", "#eb6834", "#a8a69f"
    ds = [d for d in DATASETS if d in s1 and s1[d]["best_pers"] is not None][::-1]
    y = np.arange(len(ds))
    fig, ax = plt.subplots(figsize=(3.35, 2.55))
    for k, d in enumerate(ds):
        ax.plot([s1[d]["rho_meta"], s1[d]["rho"]], [k, k], color="#d7d5cf", linewidth=1.2, zorder=1)
    ax.scatter([s1[d]["rho_meta"] for d in ds], y, s=22, color=CG, marker="s", zorder=2,
               label="course order, containers, popularity only (P1)")
    if s2:
        ax.scatter([s2[d]["rho"] for d in ds if d in s2], [k for k, d in enumerate(ds) if d in s2], s=26,
                   facecolors="white", edgecolors=C2, linewidths=1.4, zorder=3, label="all structural predictors (P2)")
    ax.scatter([s1[d]["rho"] for d in ds], y, s=26, color=C1, zorder=4, label="all structural predictors (P1)")
    ax.set_yticks(y)
    ax.set_yticklabels([DNAME[d] for d in ds])
    ax.set_xlim(0, 1.02)
    ax.set_xlabel("structural share $\\rho$ (share of the best NDCG@10)")
    ax.xaxis.grid(True, color="#e6e5e1", linewidth=0.6, zorder=0)
    ax.legend(frameon=False, loc="upper center", bbox_to_anchor=(0.45, -0.25), fontsize=6.5, ncol=1, handletextpad=0.3)
    fig.tight_layout()
    fig.savefig(os.path.join(out, "figures", "teaser.pdf"), bbox_inches="tight")
    plt.close(fig)


def main():
    data_dir, res, out = sys.argv[1:4]
    os.makedirs(os.path.join(out, "tables"), exist_ok=True)
    os.makedirs(os.path.join(out, "figures"), exist_ok=True)
    summary, vals = main_table(res, out, "p1", "ndcg@10", "main_ndcg.tex")
    main_table(res, out, "p1", "hr@10", "main_hr10.tex")
    for d, s in summary.items():
        key = tex_macro_name(d)
        num(f"S{key}", s["S"]); num(f"P{key}", s["P"]); num(f"rho{key}", s["rho"], "{:.2f}")
        num(f"delta{key}", s["delta"], "{:+.3f}"); num(f"bestS{key}", s["best_struct"], "{}"); num(f"bestP{key}", s["best_pers"], "{}")
        num(f"deltalo{key}", s["lo"], "{:+.3f}"); num(f"deltahi{key}", s["hi"], "{:+.3f}")
        num(f"pholm{key}", s.get("p_holm", np.nan), "{:.3f}")
    rhos = [s["rho"] for s in summary.values()]
    num("rhoMin", min(rhos), "{:.2f}"); num("rhoMax", max(rhos), "{:.2f}"); num("rhoMedian", float(np.median(rhos)), "{:.2f}")
    rm = [s["rho_meta"] for s in summary.values()]
    num("rhoMetaMin", min(rm), "{:.2f}"); num("rhoMetaMax", max(rm), "{:.2f}"); num("rhoMetaMedian", float(np.median(rm)), "{:.2f}")
    for d, s_ in summary.items():
        num(f"rhoMeta{tex_macro_name(d)}", s_["rho_meta"], "{:.2f}")
    num("nDatasetsStructBest", str(sum(1 for s in summary.values() if s["delta"] <= 0 or s["lo"] <= 0)), "{}")
    full = {d: s for d, s in summary.items() if s["best_pers"] is not None}
    words = ["zero", "one", "two", "three", "four", "five", "six", "seven", "eight", "nine"]
    num("nDatasets", words[len(full)], "{}")
    num("nStructMC", words[sum(1 for s in full.values() if s["best_struct"] == "MC")], "{}")
    nsig = sum(1 for s in full.values() if (s["lo"] > 0 and s.get("p_holm", 1.0) < 0.05))
    num("nSig", words[nsig], "{}")
    num("nNotSig", words[len(full) - nsig], "{}")
    num("nSASRecBest", words[sum(1 for s in full.values() if s["best_pers"] == "SASRec")], "{}")

    def join(names):
        return names[0] if len(names) == 1 else (", ".join(names[:-1]) + " and " + names[-1]) if names else "none"
    capped = []
    for d in DATASETS:
        z_, js_ = load_res(res, d, "p1")
        if js_ and "SASRec" in js_["models"]:
            # training stopped by the time budget: fewer than `patience` (4) evaluations without improvement
            # after the best one, and fewer epochs than the maximum (200)
            lg = [r for r in js_["models"]["SASRec"].get("log", []) if "val_ndcg10" in r]
            if lg:
                ib = max(range(len(lg)), key=lambda i: (lg[i]["val_ndcg10"], -i))
                if len(lg) - 1 - ib < 4 and lg[-1]["epoch"] < 200:
                    capped.append(DNAME[d])
    num("sasCapList", join(capped), "{}")
    sig = [DNAME[d] for d in DATASETS if d in full and full[d]["lo"] > 0 and full[d].get("p_holm", 1) < 0.05]
    worse = [DNAME[d] for d in DATASETS if d in full and full[d]["hi"] < 0 and full[d].get("p_holm", 1) < 0.05]
    num("sigList", join(sig), "{}")
    num("worseList", join(worse), "{}")
    sd = [full[d]["delta"] for d in DATASETS if d in full and DNAME[d] in sig]
    if sd:
        num("sigDeltaMin", min(sd)); num("sigDeltaMax", max(sd))
    num("nNs", words[len(full) - len(sig) - len(worse)], "{}")
    num("nsList", join([DNAME[d] for d in DATASETS if d in full and DNAME[d] not in sig and DNAME[d] not in worse]), "{}")
    num("nWorse", words[len(worse)], "{}")
    num("nZPDbelowPOP", words[sum(1 for d in full if vals[d]["ZPD"] is not None and vals[d]["POP"] is not None and vals[d]["ZPD"] < vals[d]["POP"])], "{}")
    for d in full:
        key = tex_macro_name(d)
        for m in ALLM:
            if vals[d][m] is not None:
                num(f"v{key}{tex_macro_name(m)}", vals[d][m])
    ad, ar = [], []
    for d in DATASETS:
        z_, js_ = load_res(res, d, "p1")
        if js_ and "DKT" in js_["models"] and "auc_dkt" in js_["models"]["DKT"]:
            ad.append(js_["models"]["DKT"]["auc_dkt"]); ar.append(js_["models"]["DKT"]["auc_rate"])
            num(f"aucDkt{tex_macro_name(d)}", js_["models"]["DKT"]["auc_dkt"], "{:.2f}")
            num(f"aucRate{tex_macro_name(d)}", js_["models"]["DKT"]["auc_rate"], "{:.2f}")
    if ad:
        num("aucDktMin", min(ad), "{:.2f}"); num("aucDktMax", max(ad), "{:.2f}")
        num("aucRateMin", min(ar), "{:.2f}"); num("aucRateMax", max(ar), "{:.2f}")
        num("nDktBetter", words[sum(1 for a_, r_ in zip(ad, ar) if a_ > r_)], "{}"); num("nDkt", words[len(ad)], "{}")
    nb = [d for d in summary if vals[d].get("DKT") is not None and vals[d].get("POP") is not None]
    if nb:
        num("nDKTbelowPOP", words[sum(1 for d in nb if vals[d]["DKT"] < vals[d]["POP"])], "{}")
        num("nDKTall", words[len(nb)], "{}")
    valsel_table(summary, out, words)
    corrected_analysis(res, out, words)
    seeds_analysis(res, os.path.join(os.path.dirname(os.path.abspath(res)), "results_seeds"), out)
    sim_analysis(os.path.join(os.path.dirname(os.path.abspath(res)), "sim_results"), out)
    novel_analysis(res, out)
    diagnostics_table(res, out, summary)
    rows = path_analysis(res, out, summary)
    if rows:
        path_figure(rows, out)
    source_analysis(res, out, summary)
    table = llm_analysis(res, out, data_dir)
    quant_check(res, os.path.join(os.path.dirname(os.path.abspath(res)), "results_quant"))
    scale_analysis(res, os.path.join(os.path.dirname(os.path.abspath(res)), "results_scale"), out, table)
    agreement(res)
    llm_figure(table, out)
    main_figure(summary, out)
    if any(os.path.exists(os.path.join(res, f"{d}_p2.npz")) for d in DATASETS):
        s2, _ = main_table(res, out, "p2", "ndcg@10", "p2_ndcg.tex")
        for d, s in s2.items():
            key = tex_macro_name(d)
            num(f"Ptwo{key}rho", s["rho"], "{:.2f}"); num(f"Ptwo{key}delta", s["delta"], "{:+.3f}")
            num(f"Ptwo{key}bestS", s["best_struct"], "{}"); num(f"Ptwo{key}bestP", s["best_pers"], "{}")
            num(f"Ptwo{key}S", s["S"]); num(f"Ptwo{key}P", s["P"])
            zz, jj = load_res(res, d, "p2")
            num(f"Ptwo{key}nTest", f"{jj['n_test']:,}", "{}")
        f2 = {d: s for d, s in s2.items() if s["best_pers"] is not None}
        r2 = [s["rho"] for s in f2.values()]
        num("PtworhoMin", min(r2), "{:.2f}"); num("PtworhoMax", max(r2), "{:.2f}"); num("PtworhoMedian", float(np.median(r2)), "{:.2f}")
        num("PtwonStructMC", words[sum(1 for s in f2.values() if s["best_struct"] == "MC")], "{}")
        sig2 = [DNAME[d] for d in DATASETS if d in f2 and f2[d]["lo"] > 0 and f2[d].get("p_holm", 1) < 0.05]
        worse2 = [DNAME[d] for d in DATASETS if d in f2 and f2[d]["hi"] < 0 and f2[d].get("p_holm", 1) < 0.05]
        num("PtwosigList", join(sig2), "{}"); num("PtwoworseList", join(worse2), "{}")
        num("PtwonsList", join([DNAME[d] for d in DATASETS if d in f2 and DNAME[d] not in sig2 and DNAME[d] not in worse2]), "{}")
        # how much lower the scores are under P2: ratio of the best structural score, P2 over P1
        ratios = [f2[d]["S"] / summary[d]["S"] for d in f2 if d in summary and summary[d]["S"] > 0]
        num("PtwoSratioMin", min(ratios), "{:.2f}"); num("PtwoSratioMax", max(ratios), "{:.2f}")
        teaser_figure(summary, s2, out)
    else:
        teaser_figure(summary, None, out)
    dataset_table(data_dir, res, out)
    hparam_table(res, out)
    with open(os.path.join(out, "numbers.tex"), "w") as f:
        f.write("% Generated by syl/analyze.py from the result files. Do not edit by hand.\n")
        for k in sorted(NUM):
            f.write(f"\\newcommand{{\\num{k}}}{{{NUM[k]}}}\n")
    json.dump({"summary": {d: {k: (v if not isinstance(v, float) else round(v, 5)) for k, v in s.items()} for d, s in summary.items()}},
              open(os.path.join(out, "tables", "summary.json"), "w"), indent=1, default=str)
    print(json.dumps({d: {k: s[k] for k in ("best_struct", "S", "best_pers", "P", "delta", "rho")} for d, s in summary.items()}, indent=1, default=str))


if __name__ == "__main__":
    main()


==> anc/beat-the-syllabus/reproduce/data.py <==
"""Sequences, filtering and evaluation splits.

Task: next *new* activity. Given everything a learner has done so far, rank all activities the
learner has not done yet; the target is the next activity the learner actually started that was
new to them. Activities already in the history are excluded from the ranking for every method.

Protocol P1 (leave-last-out, the most common protocol in sequential recommendation):
    for each learner, the last new step is the test target and the previous new step is the
    validation target; the training data are all learners' sequences cut just before their
    validation target.
Protocol P2 (global temporal split): a cut-off time T is fixed for the whole dataset; the
    training data are all steps before T; each learner active on both sides of T contributes one
    case, whose target is the learner's first new step at or after T. Validation uses an earlier
    cut-off on the training data only.
"""
from dataclasses import dataclass, field
import numpy as np
import pandas as pd
import scipy.sparse as sp


@dataclass
class Dataset:
    name: str
    n_items: int
    seqs: list            # per learner: dict of numpy arrays item, correct, t, cont, skill, src
    item_skill: np.ndarray
    item_cont: np.ndarray
    labels: list


def load(data_dir, name, min_count=5):
    df = pd.read_parquet(f"{data_dir}/{name}.parquet")
    items = pd.read_csv(f"{data_dir}/{name}_items.csv")
    # drop rare activities, then merge steps that became consecutive repetitions
    cnt = df["item"].value_counts()
    keep = cnt.index[cnt >= min_count]
    df = df[df["item"].isin(keep)].copy()
    df = df.sort_values(["uid", "t"], kind="stable")
    rep = (df["uid"].eq(df["uid"].shift())) & (df["item"].eq(df["item"].shift()))
    df = df[~rep]
    old = np.sort(df["item"].unique())
    remap = np.full(items["item"].max() + 1, -1, dtype=np.int64)
    remap[old] = np.arange(len(old))
    df["item"] = remap[df["item"].values]
    items = items.set_index("item").loc[old].reset_index(drop=True)
    seqs = []
    for uid, g in df.groupby("uid", sort=True):
        seqs.append({"uid": int(uid), "item": g["item"].values.astype(np.int64),
                     "correct": g["correct"].values.astype(np.int8), "t": g["t"].values.astype(np.int64),
                     "cont": g["cont"].values.astype(np.int64), "skill": g["skill"].values.astype(np.int64),
                     "src": g["src"].values.astype(str)})
    return Dataset(name, len(old), seqs, items["skill"].values.astype(np.int64),
                   items["cont"].values.astype(np.int64), items["label"].astype(str).tolist())


def new_positions(items):
    """Positions k >= 1 whose activity does not occur before k."""
    seen, pos = set(), []
    for k, i in enumerate(items):
        if i not in seen:
            if k >= 1:
                pos.append(k)
            seen.add(i)
    return pos


@dataclass
class Split:
    """Training sequences and evaluation cases of one protocol stage (validation or test)."""
    train: list                     # list of dicts (item, correct, t, cont, src), one per learner
    train_owner: np.ndarray         # learner index of each training sequence
    cases: list                     # list of dicts: owner, hist (indices into seq), target
    stage: str


def p1_splits(ds: Dataset):
    """Leave-last-out splits. Returns (validation Split, test Split); both share the training set."""
    train, owner, val, test = [], [], [], []
    for u, s in enumerate(ds.seqs):
        pos = new_positions(s["item"])
        if len(pos) >= 2:
            k_val, k_test = pos[-2], pos[-1]
            train.append({key: v[:k_val] for key, v in s.items() if key != "uid"})
            owner.append(u)
            val.append({"owner": u, "end": k_val})
            test.append({"owner": u, "end": k_test})
        else:
            train.append({key: v for key, v in s.items() if key != "uid"})
            owner.append(u)
    owner = np.array(owner)
    return Split(train, owner, val, "val"), Split(train, owner, test, "test")


def p2_splits(ds: Dataset, q_test=0.8, q_val=0.7):
    """Global temporal splits. Returns (validation Split, test Split) with different training sets."""
    all_t = np.concatenate([s["t"] for s in ds.seqs])

    def make(T, stage, horizon=None):
        train, owner, cases = [], [], []
        for u, s in enumerate(ds.seqs):
            before = s["t"] < T
            nb = int(before.sum())
            if nb > 0:
                train.append({key: v[:nb] for key, v in s.items() if key != "uid"})
                owner.append(u)
            if nb == 0 or nb == len(s["item"]):
                continue
            seen = set(s["item"][:nb].tolist())
            for k in range(nb, len(s["item"])):
                if horizon is not None and s["t"][k] >= horizon:
                    break
                if s["item"][k] not in seen:
                    cases.append({"owner": u, "end": k})
                    break
                seen.add(s["item"][k])
        return Split(train, np.array(owner), cases, stage)

    T_test = np.quantile(all_t, q_test)
    T_val = np.quantile(all_t, q_val)
    return make(T_val, "val", horizon=T_test), make(T_test, "test")


def case_history(ds: Dataset, case):
    s = ds.seqs[case["owner"]]
    e = case["end"]
    return {key: v[:e] for key, v in s.items() if key != "uid"}, int(s["item"][e]), s


def interaction_matrices(train, n_users, owner, n_items):
    """Binary attempted and passed matrices (learners x activities) of the training data."""
    rows_a, cols_a, rows_p, cols_p = [], [], [], []
    for s, u in zip(train, owner):
        it = s["item"]
        rows_a.append(np.full(len(it), u)); cols_a.append(it)
        ok = s["correct"] == 1
        rows_p.append(np.full(int(ok.sum()), u)); cols_p.append(it[ok])
    ra, ca = np.concatenate(rows_a), np.concatenate(cols_a)
    rp, cp = np.concatenate(rows_p), np.concatenate(cols_p)
    A = sp.csr_matrix((np.ones(len(ra), dtype=np.float32), (ra, ca)), shape=(n_users, n_items))
    P = sp.csr_matrix((np.ones(len(rp), dtype=np.float32), (rp, cp)), shape=(n_users, n_items))
    A.data[:] = 1.0
    P.data[:] = 1.0
    return A, P


==> anc/beat-the-syllabus/reproduce/get_models.py <==
"""Download the open-weight models used in the paper into ./models/<name>."""
import sys
from huggingface_hub import snapshot_download
for rid in sys.argv[1:]:
    p = snapshot_download(rid, local_dir=f"models/{rid.split('/')[-1]}",
                          allow_patterns=["*.json", "*.safetensors", "*.txt", "*.model", "tokenizer*", "merges.txt", "vocab.json"])
    print("downloaded", rid, p, flush=True)


==> anc/beat-the-syllabus/reproduce/llm_lik.py <==
"""Likelihood scoring of candidate activities with an open-weight LLM (no answer letters).

Usage: python3 -I llm_lik.py <data_dir> <results_dir> <dataset> <model_dir> [n_cases] [regimes]

The prompt describes the platform and the learner's ten most recent activities and ends with
"Next activity:". Each candidate is scored by the mean log-probability of its name as the
continuation, minus the mean log-probability of the same name after a prompt without any
history (pointwise mutual information). This removes both the letter-position bias of
multiple-choice prompts and the preference for short or frequent names.
"""
import os
import sys
import json
import time
import numpy as np
import torch

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import data as D            # noqa: E402
import metrics as MT        # noqa: E402
from llm_rank import PLATFORM, N_HIST, clean   # noqa: E402

torch.set_num_threads(int(os.environ.get("TORCH_THREADS", "2")))


def history_text(name, labels, items, ok):
    lines = [f"A student is learning on {PLATFORM[name]}.", "The student's most recent activities, oldest first:"]
    for k, (i, o) in enumerate(zip(items, ok), start=1):
        lines.append(f"{k}. {clean(labels[i], name)}: {'passed' if o else 'not passed'}")
    lines.append("The next activity the student starts is:")
    return "\n".join(lines)


def neutral_text(name):
    return f"A student is learning on {PLATFORM[name]}.\nThe next activity the student starts is:"


class Scorer:
    def __init__(self, model_dir):
        from transformers import AutoTokenizer, AutoModelForCausalLM
        self.tok = AutoTokenizer.from_pretrained(model_dir)
        self.model = AutoModelForCausalLM.from_pretrained(model_dir, dtype=torch.bfloat16)
        self.model.eval()

    @torch.no_grad()
    def continuation_logprobs(self, prefix, conts):
        """Mean log-probability of each continuation string after the prefix (shared KV cache)."""
        tok = self.tok
        p_ids = tok(prefix, return_tensors="pt", add_special_tokens=False)["input_ids"]
        out = self.model(p_ids, use_cache=True, logits_to_keep=1)
        res = []
        for a in range(0, len(conts), 10):            # continuations in small batches (memory)
            res.append(self._batch(p_ids, out, conts[a:a + 10]))
        return np.concatenate(res)

    @torch.no_grad()
    def _batch(self, p_ids, out, conts):
        import copy
        tok = self.tok
        past = copy.deepcopy(out.past_key_values)
        last_logit = out.logits[0, -1].float()
        c_ids = [tok(" " + c, add_special_tokens=False)["input_ids"] for c in conts]
        L = max(len(c) for c in c_ids)
        n = len(conts)
        X = torch.full((n, L), tok.pad_token_id if tok.pad_token_id is not None else 0, dtype=torch.long)
        M = torch.zeros((n, L), dtype=torch.long)
        for k, c in enumerate(c_ids):
            X[k, :len(c)] = torch.tensor(c)
            M[k, :len(c)] = 1
        # expand the cache to the batch of continuations
        past.batch_repeat_interleave(n)
        attn = torch.cat([torch.ones((n, p_ids.shape[1]), dtype=torch.long), M], dim=1)
        o2 = self.model(X, past_key_values=past, attention_mask=attn, use_cache=False)
        logits = o2.logits[:, :-1]                               # (n, L-1, V), bf16
        lp_first = torch.log_softmax(last_logit, -1)[X[:, 0]]   # first token predicted from the prefix
        tgt = logits.gather(-1, X[:, 1:, None])[..., 0].float()
        lse = torch.logsumexp(logits.float(), -1)
        lp = tgt - lse
        tot = lp_first + (lp * M[:, 1:]).sum(1)
        return (tot / M.sum(1)).numpy()


def main():
    data_dir, res_dir, name, model_dir = sys.argv[1:5]
    n_cases = int(sys.argv[5]) if len(sys.argv) > 5 else 200
    regimes = sys.argv[6].split(",") if len(sys.argv) > 6 else ["random", "hard"]
    sc = Scorer(model_dir)
    mname = os.path.basename(model_dir.rstrip("/"))
    ds = D.load(data_dir, name)
    _, test = D.p1_splits(ds)
    z = np.load(os.path.join(res_dir, f"{name}_p1.npz"), allow_pickle=True)
    idx = z["cand_idx"][:n_cases]
    prior_cache = {}
    for reg in regimes:
        C = z[f"cand_{reg}"][:n_cases]
        S = np.zeros((len(idx), C.shape[1]), dtype=np.float32)
        Sraw = np.zeros_like(S)
        t0 = time.time()
        need = sorted(set(C.ravel().tolist()) - set(prior_cache))
        for a in range(0, len(need), 32):
            chunk = need[a:a + 32]
            vals = sc.continuation_logprobs(neutral_text(name), [clean(ds.labels[i], name) for i in chunk])
            prior_cache.update(dict(zip(chunk, vals)))
        for r in range(len(idx)):
            c = test.cases[idx[r]]
            s = ds.seqs[c["owner"]]
            e = c["end"]
            prefix = history_text(name, ds.labels, s["item"][max(0, e - N_HIST):e], s["correct"][max(0, e - N_HIST):e])
            lp = sc.continuation_logprobs(prefix, [clean(ds.labels[i], name) for i in C[r]])
            Sraw[r] = lp
            S[r] = lp - np.array([prior_cache[i] for i in C[r]])
        secs = time.time() - t0
        t = z["meta_target"][idx]
        res = {}
        for key, SS in (("pmi", S), ("raw", Sraw)):
            pos = (C == t[:, None]).argmax(1)
            st = SS[np.arange(len(SS)), pos][:, None]
            g, e_ = (SS > st).sum(1), (SS == st).sum(1)
            res[key] = MT.summarize(MT.metrics_from_counts(g, e_, ks=(1, 3, 5), ndcg_k=5))
        out = os.path.join(res_dir, f"llmlik_{name}_{mname}_{reg}.npz")
        np.savez_compressed(out, scores=S, raw=Sraw, idx=idx, cand=C)
        json.dump({"dataset": name, "model": mname, "regime": reg, "n": int(len(idx)), "seconds": round(secs, 1),
                   "metrics": res}, open(out.replace(".npz", ".json"), "w"), indent=1)
        print(f"[lik {name}/{mname}/{reg}] n={len(idx)} PMI HR@1={res['pmi']['hr@1']:.3f} HR@5={res['pmi']['hr@5']:.3f} | "
              f"raw HR@1={res['raw']['hr@1']:.3f} ({secs:.0f}s)", flush=True)


if __name__ == "__main__":
    main()


==> anc/beat-the-syllabus/reproduce/llm_lik_gguf.py <==
"""Likelihood (PMI) scoring of candidate activities with a quantized GGUF model through llama.cpp.

Same scores as llm_lik.py, computed from the token ids exported by llm_tokens.py, so the computer that runs
it needs neither the datasets nor a tokenizer.

Usage: python3 -I llm_lik_gguf.py <tokens.json> <model.gguf> <model_name> <dataset> <regime> <first> <last> <out_dir>
       scores cases first..last-1 of one dataset and regime and writes llmlik_<dataset>_<model_name>_<regime>_<first>-<last>.npz/.json
"""
import os
import sys
import json
import time
import numpy as np


def log_softmax(x):
    m = x.max()
    return x - (m + np.log(np.exp(x - m, dtype=np.float32).sum(dtype=np.float64)))


class Scorer:
    """All candidates of a case are scored in one llama.cpp batch: the prefix tokens belong to every
    candidate's sequence (unified KV cache) and each continuation is its own sequence."""

    def __init__(self, model_path, n_ctx, threads, n_seq=32):
        import llama_cpp as L
        self.L = L
        L.llama_backend_init()
        mp = L.llama_model_default_params()
        self.model = L.llama_model_load_from_file(model_path.encode(), mp)
        if not self.model:
            raise RuntimeError("could not load " + model_path)
        self.n_vocab = L.llama_vocab_n_tokens(L.llama_model_get_vocab(self.model))
        cp = L.llama_context_default_params()
        cp.n_ctx = n_ctx
        cp.n_batch = n_ctx
        cp.n_ubatch = min(512, n_ctx)
        cp.n_seq_max = n_seq
        cp.kv_unified = True
        cp.n_threads = threads
        cp.n_threads_batch = threads
        self.ctx = L.llama_init_from_model(self.model, cp)
        if not self.ctx:
            raise RuntimeError("could not create the llama.cpp context")
        self.n_ctx, self.n_seq = n_ctx, n_seq
        self.batch = L.llama_batch_init(n_ctx, 0, n_seq)

    def _logprobs(self, i):
        p = self.L.llama_get_logits_ith(self.ctx, i)
        return log_softmax(np.ctypeslib.as_array(p, shape=(self.n_vocab,)))

    def continuation_logprobs(self, prefix, conts):
        """Mean log-probability of each continuation (list of token ids) after the prefix (token ids)."""
        out = []
        for a in range(0, len(conts), self.n_seq):
            out.append(self._group(prefix, conts[a:a + self.n_seq]))
        return np.concatenate(out)

    def _group(self, prefix, conts):
        L, b = self.L, self.batch
        L.llama_memory_clear(L.llama_get_memory(self.ctx), True)
        n = 0
        P = len(prefix)
        for j, t in enumerate(prefix):                 # shared prefix: in every candidate's sequence
            b.token[n] = t
            b.pos[n] = j
            b.n_seq_id[n] = len(conts)
            for s in range(len(conts)):
                b.seq_id[n][s] = s
            b.logits[n] = (j == P - 1)
            n += 1
        where = []
        for s, c in enumerate(conts):                 # continuations, one sequence each (last token not needed)
            idx = []
            for j, t in enumerate(c[:-1]):
                b.token[n] = t
                b.pos[n] = P + j
                b.n_seq_id[n] = 1
                b.seq_id[n][0] = s
                b.logits[n] = True
                idx.append(n)
                n += 1
            where.append(idx)
        if n > self.n_ctx:
            raise RuntimeError("context too small")
        b.n_tokens = n
        if L.llama_decode(self.ctx, b) != 0:
            raise RuntimeError("llama_decode failed")
        first = self._logprobs(P - 1)
        res = np.zeros(len(conts))
        for s, c in enumerate(conts):
            tot = first[c[0]]
            for j in range(1, len(c)):
                tot += self._logprobs(where[s][j - 1])[c[j]]
            res[s] = tot / len(c)
        return res


def rank_metrics(S, C, target):
    pos = (np.asarray(C) == np.asarray(target)[:, None]).argmax(1)
    st = S[np.arange(len(S)), pos][:, None]
    g, e = (S > st).sum(1), (S == st).sum(1)
    # exact expectation over random tie-breaking, as in metrics.py
    hr = {}
    for k in (1, 3, 5):
        p = np.clip((k - g) / e, 0, 1)
        hr[f"hr@{k}"] = float(p.mean())
    return hr


def main():
    tok_file, model_path, mname, name, reg, first, last, out_dir = sys.argv[1:9]
    first, last = int(first), int(last)
    threads = int(os.environ.get("LLM_THREADS", str(max(1, (os.cpu_count() or 2) // 2))))
    T = json.load(open(tok_file))["datasets"][name]
    prefixes = T["prefix"][first:last]
    C = np.array(T["cand"][reg][first:last])
    target = np.array(T["target"][first:last])
    cont = {int(k): v for k, v in T["cont"].items()}
    n_seq = 32
    longest = max(len(v) for v in cont.values())
    n_ctx = max(len(p) for p in T["prefix"] + [T["neutral"]]) + n_seq * longest + 16
    sc = Scorer(model_path, n_ctx, threads, n_seq)
    t0 = time.time()
    items = sorted(set(C.ravel().tolist()))
    prior = dict(zip(items, sc.continuation_logprobs(T["neutral"], [cont[i] for i in items])))
    S = np.zeros(C.shape, dtype=np.float32)
    Sraw = np.zeros_like(S)
    for r in range(len(C)):
        lp = sc.continuation_logprobs(prefixes[r], [cont[i] for i in C[r]])
        Sraw[r] = lp
        S[r] = lp - np.array([prior[i] for i in C[r]])
        if (r + 1) % 10 == 0:
            el = time.time() - t0
            print(f"    {name}/{reg} {mname}: {r + 1}/{len(C)} cases, {el / 60:.1f} min, "
                  f"about {el / (r + 1) * (len(C) - r - 1) / 60:.0f} min left", flush=True)
    secs = time.time() - t0
    base = os.path.join(out_dir, f"llmlik_{name}_{mname}_{reg}_{first}-{last}")
    np.savez_compressed(base + ".npz", scores=S, raw=Sraw, idx=np.array(T["idx"][first:last]), cand=C)
    res = {"pmi": rank_metrics(S, C, target), "raw": rank_metrics(Sraw, C, target)}
    json.dump({"dataset": name, "model": mname, "regime": reg, "first": first, "last": last,
               "n": int(len(C)), "seconds": round(secs, 1), "threads": threads,
               "model_file": os.path.basename(model_path), "metrics": res}, open(base + ".json", "w"), indent=1)
    print(f"[gguf {name}/{mname}/{reg} {first}-{last}] PMI HR@1={res['pmi']['hr@1']:.3f} ({secs / 60:.1f} min)",
          flush=True)


if __name__ == "__main__":
    main()


==> anc/beat-the-syllabus/reproduce/llm_rank.py <==
"""Zero-shot ranking of candidate activities with an open-weight instruction-tuned LLM.

Usage: python3 -I llm_rank.py <data_dir> <results_dir> <dataset> <model_dir> [n_cases] [regimes]

The prompt lists the learner's ten most recent activities with their outcome and the 20
candidates of the case (same candidate sets as for the other methods, see llm_sets.py), labelled
A to T in a random order. The score of a candidate is the log-probability that the model's answer
starts with its letter (summing the variants with and without a leading space). One forward pass
per case gives a full ranking of the 20 candidates.
"""
import os
import re
import sys
import json
import time
import numpy as np
import torch

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import data as D          # noqa: E402
import metrics as MT      # noqa: E402

torch.set_num_threads(int(os.environ.get("TORCH_THREADS", "2")))
LETTERS = [chr(ord("A") + k) for k in range(20)]
PLATFORM = {
    "a09": "ASSISTments, an online mathematics tutoring system used by middle-school students. "
           "The activities are mathematics problems",
    "ednet": "Santa, a mobile application that prepares learners for the TOEIC English test. "
             "The activities are sets of TOEIC questions",
    "junyi": "Junyi Academy, an online mathematics learning platform organised as a knowledge map. "
             "The activities are exercises",
    "eedi": "Eedi, a mathematics platform used in schools. The activities are quizzes of diagnostic questions",
}
N_HIST = 10


def clean(label, name):
    """Shorter labels keep prompts compact (fewer tokens, faster CPU inference)."""
    if name == "ednet":
        label = re.sub(r", \d+ questions?, tags [^)]*\)", ")", label)
    elif name == "eedi":
        label = re.sub(r" \(([^;)]*)(;[^)]*)?\)$", r" (\1)", label)
    elif name == "junyi":
        label = re.sub(r"; area: [^)]*\)", ")", label)
    return label


def build_prompt(name, labels, hist_items, hist_ok, cand):
    lines = [f"A student is learning on {PLATFORM[name]}.",
             "These are the student's most recent activities, oldest first:"]
    for k, (i, ok) in enumerate(zip(hist_items, hist_ok), start=1):
        lines.append(f"{k}. {clean(labels[i], name)}: {'passed' if ok else 'not passed'}")
    lines.append("")
    lines.append("Which of the following activities will the student start next?")
    for L, i in zip(LETTERS, cand):
        lines.append(f"{L}. {clean(labels[i], name)}")
    lines.append("")
    lines.append("Answer with the letter of the most likely option only.")
    return "\n".join(lines)


def letter_ids(tok):
    ids = []
    for L in LETTERS:
        v = []
        for s in (L, " " + L):
            t = tok.encode(s, add_special_tokens=False)
            if len(t) == 1:
                v.append(t[0])
        ids.append(sorted(set(v)))
    return ids


def main():
    data_dir, res_dir, name, model_dir = sys.argv[1:5]
    n_cases = int(sys.argv[5]) if len(sys.argv) > 5 else 300
    regimes = sys.argv[6].split(",") if len(sys.argv) > 6 else ["random", "hard"]
    from transformers import AutoTokenizer, AutoModelForCausalLM
    tok = AutoTokenizer.from_pretrained(model_dir)
    tok.padding_side = "left"
    if tok.pad_token is None:
        tok.pad_token = tok.eos_token
    model = AutoModelForCausalLM.from_pretrained(model_dir, torch_dtype=torch.bfloat16)
    model.eval()
    mname = os.path.basename(model_dir.rstrip("/"))
    ds = D.load(data_dir, name)
    _, test = D.p1_splits(ds)
    z = np.load(os.path.join(res_dir, f"{name}_p1.npz"), allow_pickle=True)
    idx = z["cand_idx"][:n_cases]
    lids = letter_ids(tok)
    for reg in regimes:
        C = z[f"cand_{reg}"][:n_cases]
        out_path = os.path.join(res_dir, f"llm_{name}_{mname}_{reg}.npz")
        S = np.full((len(idx), 20), np.nan, dtype=np.float32)
        top1_letter = np.zeros(len(idx), dtype=np.int64)
        t0 = time.time()
        bs = 4
        for a in range(0, len(idx), bs):
            prompts = []
            for r in range(a, min(a + bs, len(idx))):
                c = test.cases[idx[r]]
                s = ds.seqs[c["owner"]]
                e = c["end"]
                hi, ho = s["item"][max(0, e - N_HIST):e], s["correct"][max(0, e - N_HIST):e]
                msg = build_prompt(name, ds.labels, hi, ho, C[r])
                prompts.append(tok.apply_chat_template([{"role": "user", "content": msg}], tokenize=False,
                                                       add_generation_prompt=True))
            enc = tok(prompts, return_tensors="pt", padding=True)
            with torch.no_grad():
                logits = model(**enc).logits[:, -1, :].float()
            lp = torch.log_softmax(logits, -1).numpy()
            for k in range(lp.shape[0]):
                S[a + k] = [np.logaddexp.reduce(lp[k, v]) for v in lids]
                top1_letter[a + k] = int(np.argmax(S[a + k]))
            if a == 0:
                print(f"[{name}/{mname}/{reg}] prompt tokens ~{enc['input_ids'].shape[1]}", flush=True)
        secs = time.time() - t0
        t = z["meta_target"][idx]
        pos = (C == t[:, None]).argmax(1)
        g = (S > S[np.arange(len(S)), pos][:, None]).sum(1)
        e_ = (S == S[np.arange(len(S)), pos][:, None]).sum(1)
        m = MT.summarize(MT.metrics_from_counts(g, e_, ks=(1, 3, 5), ndcg_k=5))
        letter_share = np.bincount(top1_letter, minlength=20) / len(top1_letter)
        np.savez_compressed(out_path, scores=S, idx=idx, cand=C, top1_letter=top1_letter)
        info = {"dataset": name, "model": mname, "regime": reg, "n": int(len(idx)), "seconds": round(secs, 1),
                "metrics": m, "top1_letter_share_max": float(letter_share.max()),
                "top1_letter_argmax": LETTERS[int(letter_share.argmax())]}
        json.dump(info, open(out_path.replace(".npz", ".json"), "w"), indent=1)
        print(f"[{name}/{mname}/{reg}] n={len(idx)} HR@1={m['hr@1']:.3f} HR@5={m['hr@5']:.3f} "
              f"NDCG@5={m['ndcg@5']:.3f} ({secs:.0f}s; most chosen letter {info['top1_letter_argmax']} "
              f"{info['top1_letter_share_max']:.2f})", flush=True)


if __name__ == "__main__":
    main()


==> anc/beat-the-syllabus/reproduce/llm_sets.py <==
"""Candidate sets for the comparison with LLM rankers.

LLMs cannot rank thousands of activities in one prompt, so all methods are also compared on
small candidate sets: the target plus 19 negatives drawn from the activities the learner has not
done. Two kinds of negatives are used:
    random      uniform over the activities not in the history;
    structural  drawn from the 20 activities ranked highest by the transition heuristic (MC)
                and the 20 ranked highest by container continuation (CONT), so that every
                candidate is plausible from the course structure alone.
"""
import numpy as np

LLM_DATASETS = ("a09", "ednet", "junyi", "eedi")
N_SAMPLE = 600
N_CAND = 20


def sample_cases(cases, n=N_SAMPLE, seed=0):
    rng = np.random.default_rng(seed)
    idx = np.sort(rng.choice(len(cases), size=min(n, len(cases)), replace=False))
    return idx


def build_sets(ds, ctx, cases, idx, mc_scores, cont_scores, seed=1):
    rng = np.random.default_rng(seed)
    R, Hd = np.zeros((len(idx), N_CAND), np.int64), np.zeros((len(idx), N_CAND), np.int64)
    for r, ci in enumerate(idx):
        c = cases[ci]
        s = ds.seqs[c["owner"]]
        hist = set(s["item"][:c["end"]].tolist())
        t = int(s["item"][c["end"]])
        allowed = np.array([i for i in range(ds.n_items) if i not in hist and i != t])
        neg_r = rng.choice(allowed, size=N_CAND - 1, replace=False)
        ok = np.ones(ds.n_items, bool)
        ok[list(hist)] = False
        ok[t] = False
        top = []
        for sc in (mc_scores[r], cont_scores[r]):
            order = np.argsort(-sc, kind="stable")
            order = order[ok[order]][:20]
            top.extend(order.tolist())
        pool = np.unique(top)
        if len(pool) >= N_CAND - 1:
            neg_h = rng.choice(pool, size=N_CAND - 1, replace=False)
        else:
            rest = np.setdiff1d(allowed, pool)
            neg_h = np.concatenate([pool, rng.choice(rest, size=N_CAND - 1 - len(pool), replace=False)])
        for M, neg in ((R, neg_r), (Hd, neg_h)):
            row = np.concatenate([[t], neg])
            M[r] = row[rng.permutation(N_CAND)]
    return R, Hd


==> anc/beat-the-syllabus/reproduce/llm_tokens.py <==
"""Export the LLM prompts of the candidate-set comparison as token ids, so that larger models can be scored
with llama.cpp on another computer without a tokenizer. All Qwen2.5 models share the same tokenizer.

Usage: python3 -I llm_tokens.py <data_dir> <results_dir> <tokenizer_dir> <out.json> [n_cases]

The prompts and continuations are exactly those of llm_lik.py: the prefix is the history prompt, each
candidate is " " + its cleaned name, and the prior is the same name after the prompt without history.
"""
import os
import sys
import json
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import data as D                                     # noqa: E402
from llm_rank import clean                           # noqa: E402
from llm_lik import history_text, neutral_text       # noqa: E402

DATASETS = ("a09", "ednet", "junyi", "eedi")


def main():
    data_dir, res_dir, tok_dir, out = sys.argv[1:5]
    n_cases = int(sys.argv[5]) if len(sys.argv) > 5 else 200
    from transformers import AutoTokenizer
    tok = AutoTokenizer.from_pretrained(tok_dir)
    enc = lambda s: tok(s, add_special_tokens=False)["input_ids"]   # noqa: E731
    from llm_lik import N_HIST
    payload = {"tokenizer": "Qwen2.5 (shared by all sizes)", "n_cases": n_cases, "datasets": {}}
    for name in DATASETS:
        ds = D.load(data_dir, name)
        _, test = D.p1_splits(ds)
        z = np.load(os.path.join(res_dir, f"{name}_p1.npz"), allow_pickle=True)
        idx = z["cand_idx"][:n_cases]
        target = z["meta_target"][idx]
        prefixes = []
        for r in range(len(idx)):
            c = test.cases[idx[r]]
            s = ds.seqs[c["owner"]]
            e = c["end"]
            prefixes.append(enc(history_text(name, ds.labels, s["item"][max(0, e - N_HIST):e],
                                             s["correct"][max(0, e - N_HIST):e])))
        regs = {}
        items = set()
        for reg in ("random", "hard"):
            C = z[f"cand_{reg}"][:n_cases]
            regs[reg] = C.tolist()
            items |= set(C.ravel().tolist())
        payload["datasets"][name] = {
            "idx": idx.tolist(), "target": target.tolist(), "prefix": prefixes,
            "neutral": enc(neutral_text(name)),
            "cont": {str(i): enc(" " + clean(ds.labels[i], name)) for i in sorted(items)},
            "cand": regs,
        }
        lens = [len(p) for p in prefixes]
        cl = [len(v) for v in payload["datasets"][name]["cont"].values()]
        print(name, "cases", len(idx), "prefix tokens mean/max", int(np.mean(lens)), max(lens),
              "continuation tokens mean/max", round(float(np.mean(cl)), 1), max(cl), flush=True)
    json.dump(payload, open(out, "w"))
    print("wrote", out, os.path.getsize(out) // 1024, "KB")


if __name__ == "__main__":
    main()


==> anc/beat-the-syllabus/reproduce/merge_llm_parts.py <==
"""Combine the parts of the LLM scores computed with llm_lik_gguf.py (cases first-last) into one file per
dataset, model and regime, named like the output of llm_lik.py.

Usage: python3 -I merge_llm_parts.py <parts_dir> <results_dir>"""
import os
import re
import sys
import json
import glob
import numpy as np

src, dst = sys.argv[1], sys.argv[2]
parts = {}
for p in glob.glob(os.path.join(src, "llmlik_*_*-*.npz")):
    m = re.match(r"llmlik_(\w+?)_(.+)_(random|hard)_(\d+)-(\d+)\.npz$", os.path.basename(p))
    if m:
        d, model, reg, a, b = m.groups()
        parts.setdefault((d, model, reg), []).append((int(a), int(b), p))
for (d, model, reg), ps in sorted(parts.items()):
    ps.sort()
    expect = 0
    arrs = {"scores": [], "raw": [], "idx": [], "cand": []}
    secs = 0.0
    for a, b, p in ps:
        if a != expect:
            break                                  # keep only a contiguous run of cases from 0
        z = np.load(p)
        for k in arrs:
            arrs[k].append(z[k])
        secs += json.load(open(p.replace(".npz", ".json")))["seconds"]
        expect = b
    if expect == 0:
        continue
    out = os.path.join(dst, f"llmlik_{d}_{model}_{reg}.npz")
    np.savez_compressed(out, **{k: np.concatenate(v) for k, v in arrs.items()})
    json.dump({"dataset": d, "model": model, "regime": reg, "n": expect, "seconds": round(secs, 1),
               "backend": "llama.cpp, 4-bit (Q4_K_M)"}, open(out.replace(".npz", ".json"), "w"), indent=1)
    print("merged", d, model, reg, "cases 0 -", expect)


==> anc/beat-the-syllabus/reproduce/merge_model.py <==
"""Copy one model's results (g_/e_ arrays and summary entry) from one results directory into another,
for a dataset and protocol whose other models were computed elsewhere (same split, same test cases)."""
import json, os, sys
import numpy as np
src, dst, name, proto, model = sys.argv[1:6]
a = dict(np.load(os.path.join(src, f"{name}_{proto}.npz"), allow_pickle=True))
b = dict(np.load(os.path.join(dst, f"{name}_{proto}.npz"), allow_pickle=True))
assert np.array_equal(a["meta_target"], b["meta_target"]), "different test cases"
for k in (f"g_{model}", f"e_{model}"):
    b[k] = a[k]
np.savez_compressed(os.path.join(dst, f"{name}_{proto}.npz"), **b)
ja = json.load(open(os.path.join(src, f"{name}_{proto}.json")))
jb = json.load(open(os.path.join(dst, f"{name}_{proto}.json")))
jb["models"][model] = ja["models"][model]
json.dump(jb, open(os.path.join(dst, f"{name}_{proto}.json"), "w"), indent=1, default=str)
print("merged", model, "into", name, proto)


==> anc/beat-the-syllabus/reproduce/merge_pc_results.py <==
"""Merge the results computed on the author's computer (results_to_upload.zip) into results/.
Protocol files (<ds>_p1.*, <ds>_p2.*) come from the zip; LLM files computed here are kept."""
import os, sys, zipfile, shutil
zp, res = sys.argv[1], sys.argv[2]
tmp = "/tmp/pc_results"
shutil.rmtree(tmp, ignore_errors=True)
zipfile.ZipFile(zp).extractall(tmp)
src = os.path.join(tmp, "results")
n = 0
for f in sorted(os.listdir(src)):
    if (f.endswith("_p1.npz") or f.endswith("_p1.json") or f.endswith("_p2.npz") or f.endswith("_p2.json")):
        shutil.copy(os.path.join(src, f), os.path.join(res, f)); n += 1
for sub in ("pc_logs", "pc_done"):
    if os.path.isdir(os.path.join(src, sub)):
        shutil.copytree(os.path.join(src, sub), os.path.join(res, sub), dirs_exist_ok=True)
print("copied", n, "protocol files")


==> anc/beat-the-syllabus/reproduce/metrics.py <==
"""Ranking metrics with exact handling of ties.

Many baselines give equal scores to several activities. Breaking ties by activity index would
favour or penalise methods arbitrarily, so every metric is the expected value under a uniformly
random order of the tied activities. With g activities scored strictly higher than the target and
e activities (the target included) scored equally, the target's rank is uniform on g+1..g+e.
"""
import numpy as np
from scipy.special import digamma

KS = (1, 5, 10, 20)
_EULER = 0.5772156649015329


def _harm(n):
    n = np.asarray(n, dtype=np.float64)
    return np.where(n > 0, digamma(n + 1.0) + _EULER, 0.0)


def rank_counts(scores, targets):
    """scores: (b, n) float array (excluded activities = -inf); targets: (b,) int array."""
    st = scores[np.arange(len(targets)), targets][:, None]
    g = (scores > st).sum(1)
    e = (scores == st).sum(1)
    return g.astype(np.int64), np.maximum(e, 1).astype(np.int64)


def metrics_from_counts(g, e, ks=KS, ndcg_k=10):
    g = np.asarray(g, dtype=np.float64)
    e = np.asarray(e, dtype=np.float64)
    out = {}
    for k in ks:
        out[f"hr@{k}"] = np.clip((k - g) / e, 0.0, 1.0)
    D = np.concatenate([[0.0], np.cumsum(1.0 / np.log2(np.arange(2, ndcg_k + 2)))])
    lo = np.minimum(g, ndcg_k).astype(int)
    hi = np.minimum(g + e, ndcg_k).astype(int)
    out[f"ndcg@{ndcg_k}"] = (D[hi] - D[lo]) / e
    out["mrr"] = (_harm(g + e) - _harm(g)) / e
    out["rank"] = g + (e + 1.0) / 2.0
    return out


def summarize(m):
    return {k: float(np.mean(v)) for k, v in m.items() if k != "rank"}


def bootstrap_ci(x, B=2000, seed=0, alpha=0.05):
    """Percentile bootstrap interval of the mean of x (cases resampled with replacement)."""
    x = np.asarray(x, dtype=np.float64)
    rng = np.random.default_rng(seed)
    n = len(x)
    if n == 0:
        return (np.nan, np.nan)
    idx = rng.integers(0, n, size=(B, n))
    means = x[idx].mean(1)
    return (float(np.quantile(means, alpha / 2)), float(np.quantile(means, 1 - alpha / 2)))


def paired_bootstrap(x, y, B=2000, seed=0):
    """Mean of x - y with a 95% percentile interval and a two-sided bootstrap p-value."""
    d = np.asarray(x, dtype=np.float64) - np.asarray(y, dtype=np.float64)
    rng = np.random.default_rng(seed)
    n = len(d)
    idx = rng.integers(0, n, size=(B, n))
    means = d[idx].mean(1)
    p = 2 * min((means <= 0).mean(), (means >= 0).mean())
    return float(d.mean()), float(np.quantile(means, 0.025)), float(np.quantile(means, 0.975)), float(min(1.0, p))


==> anc/beat-the-syllabus/reproduce/models.py <==
"""Recommenders. Every model is fitted on a training split and returns, for a batch of cases,
a dense (batch x activities) score matrix; higher is better. The evaluator removes the
activities already in each learner's history, so models do not need to.

Structural (non-personalised) baselines
    POP    popularity: number of training learners who did the activity
    SYL    syllabus order: activities after the learner's last activity in the course order
           estimated from the training learners, nearest first, then the earlier ones
    CONT   container continuation: unseen activities of the last activity's container
           (problem set, skill or TOEIC part) in course order, then SYL
    MC     first-order transitions: how often each activity followed the last one
Personalised baselines
    ItemKNN, EASE, RP3beta, iALS          collaborative filtering
    MCLD, aMCLD                           peer-based (most-coincident, least-different) methods
    SKNN                                  session-based nearest neighbours (recent activities)
    ZPD, DKT                              knowledge-tracing policies aiming at a target success rate
    SASRec                                self-attentive sequential model (sasrec.py)
"""
import numpy as np
import scipy.sparse as sp

from data import interaction_matrices


class Context:
    """Statistics of one training split shared by the models."""

    def __init__(self, ds, split):
        self.ds, self.split = ds, split
        n, U = ds.n_items, len(ds.seqs)
        self.n, self.U = n, U
        self.A, self.P = interaction_matrices(split.train, U, split.train_owner, n)
        self.pop = np.asarray(self.A.sum(0)).ravel().astype(np.float64)
        self.pop_norm = self.pop / (self.pop.max() + 1.0)
        # successor counts between consecutive steps
        src, dst = [], []
        for s in split.train:
            it = s["item"]
            if len(it) > 1:
                src.append(it[:-1]); dst.append(it[1:])
        src, dst = np.concatenate(src), np.concatenate(dst)
        self.T = sp.csr_matrix((np.ones(len(src), dtype=np.float32), (src, dst)), shape=(n, n))
        # course order: median relative position of first occurrence
        acc = [[] for _ in range(n)]
        for s in split.train:
            it = s["item"]
            _, first = np.unique(it, return_index=True)
            order = it[np.sort(first)]
            m = len(order)
            if m >= 2:
                rel = np.arange(m) / (m - 1)
                for i, r in zip(order, rel):
                    acc[i].append(r)
        self.pos = np.array([np.median(a) if a else 0.5 for a in acc])
        # activity success rate (Laplace)
        att = np.asarray(self.A.sum(0)).ravel()
        ok = np.asarray(self.P.sum(0)).ravel()
        self.p_item = (ok + 1.0) / (att + 2.0)
        self.item_cont = ds.item_cont
        self.item_skill = ds.item_skill


def batch_info(ds, cases):
    """History arrays of a batch of cases."""
    H = []
    for c in cases:
        s = ds.seqs[c["owner"]]
        e = c["end"]
        H.append({"item": s["item"][:e], "correct": s["correct"][:e], "owner": c["owner"]})
    return H


# ---------------------------------------------------------------- structural baselines
class Random:
    name = "RAND"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        return np.zeros((len(H), self.ctx.n), dtype=np.float32)


class Pop:
    name = "POP"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        return np.tile(self.ctx.pop.astype(np.float32), (len(H), 1))


def syllabus_scores(pos, last):
    d = pos[None, :] - pos[last][:, None]
    return np.where(d >= 0, -d, -1.0 + d).astype(np.float32)


class Syllabus:
    name = "SYL"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        last = np.array([h["item"][-1] for h in H])
        return syllabus_scores(self.ctx.pos, last)


class Container:
    name = "CONT"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        last = np.array([h["item"][-1] for h in H])
        s = syllabus_scores(self.ctx.pos, last)
        c = self.ctx.item_cont
        lc = c[last]
        same = (c[None, :] == lc[:, None]) & (lc[:, None] >= 0)
        return s + 3.0 * same


class Markov:
    name = "MC"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        last = np.array([h["item"][-1] for h in H])
        return (self.ctx.T[last].toarray() + 1e-3 * self.ctx.pop_norm[None, :]).astype(np.float32)


# ---------------------------------------------------------------- collaborative filtering
def _topk_sparse(W, k):
    """Keep the k largest entries of each row of a sparse matrix."""
    W = W.tocsr()
    rows, cols, vals = [], [], []
    for i in range(W.shape[0]):
        a, b = W.indptr[i], W.indptr[i + 1]
        if b == a:
            continue
        v, j = W.data[a:b], W.indices[a:b]
        if b - a > k:
            sel = np.argpartition(-v, k)[:k]
            v, j = v[sel], j[sel]
        rows.append(np.full(len(j), i)); cols.append(j); vals.append(v)
    if not rows:
        return sp.csr_matrix(W.shape, dtype=np.float32)
    return sp.csr_matrix((np.concatenate(vals), (np.concatenate(rows), np.concatenate(cols))), shape=W.shape)


def _topk_product(Left, Right, k, row_scale=None, col_scale=None, chunk=2000):
    """Top-k entries per row of Left @ Right, computed in row chunks to bound memory.
    The diagonal is removed. Optional per-row/per-column scaling before the selection."""
    n = Left.shape[0]
    rows, cols, vals = [], [], []
    for a in range(0, n, chunk):
        W = (Left[a:a + chunk] @ Right).tocsr().astype(np.float32)
        W = W.tocoo()
        keep = W.row + a != W.col
        r, c, v = W.row[keep] + a, W.col[keep], W.data[keep]
        if row_scale is not None:
            v = v * row_scale[r]
        if col_scale is not None:
            v = v * col_scale[c]
        Wc = sp.csr_matrix((v, (r - a, c)), shape=(min(chunk, n - a), Right.shape[1]))
        T = _topk_sparse(Wc, k).tocoo()
        rows.append(T.row + a); cols.append(T.col); vals.append(T.data)
    return sp.csr_matrix((np.concatenate(vals), (np.concatenate(rows), np.concatenate(cols))), shape=(n, Right.shape[1]))


def _capped_binary(ctx, cap=100):
    """Training matrix with each learner limited to their `cap` most recent distinct activities."""
    rows, cols = [], []
    for s, u in zip(ctx.split.train, ctx.split.train_owner):
        it = s["item"][::-1]
        _, first = np.unique(it, return_index=True)
        recent = it[np.sort(first)][:cap]
        rows.append(np.full(len(recent), u)); cols.append(recent)
    r, c = np.concatenate(rows), np.concatenate(cols)
    return sp.csr_matrix((np.ones(len(r), dtype=np.float32), (r, c)), shape=(ctx.U, ctx.n))


def _history_vector(H, n, gamma=1.0, maxlen=50):
    """Recency-weighted indicator of each learner's distinct history activities."""
    rows, cols, vals = [], [], []
    for b, h in enumerate(H):
        it = h["item"][::-1]
        _, first = np.unique(it, return_index=True)
        recent = it[np.sort(first)][:maxlen]
        w = gamma ** np.arange(len(recent))
        rows.append(np.full(len(recent), b)); cols.append(recent); vals.append(w)
    return sp.csr_matrix((np.concatenate(vals).astype(np.float32), (np.concatenate(rows), np.concatenate(cols))),
                         shape=(len(H), n))


class ItemKNN:
    name = "ItemKNN"
    grid = [{"k": k, "gamma": g, "shrink": 10.0} for k in (50, 200) for g in (1.0, 0.7)]

    def fit(self, ctx, hp):
        self.ctx, self.hp = ctx, hp
        key = (hp["k"], hp["shrink"])
        cache = getattr(ctx, "_iknn", {})
        if key not in cache:
            X = _capped_binary(ctx)
            norm = np.sqrt(np.asarray(X.sum(0)).ravel()) + 1e-9
            Xt = X.T.tocsr()
            # cosine with shrinkage: C_ij / (|i| |j| + shrink); computed as C_ij * (1/|i|) * (1/|j|) approx.
            W = _topk_product(Xt, X, hp["k"], row_scale=1.0 / (norm + np.sqrt(hp["shrink"])),
                              col_scale=1.0 / (norm + np.sqrt(hp["shrink"])))
            cache.clear()
            cache[key] = W
            ctx._iknn = cache
        self.W = cache[key]

    def score(self, H):
        V = _history_vector(H, self.ctx.n, self.hp["gamma"])
        S = (V @ self.W).toarray()
        return (S + 1e-6 * self.ctx.pop_norm[None, :]).astype(np.float32)


class RP3beta:
    name = "RP3beta"
    grid = [{"alpha": a, "beta": b, "k": 200} for a in (0.5, 1.0) for b in (0.0, 0.3, 0.6)]

    def fit(self, ctx, hp):
        self.ctx, self.hp = ctx, hp
        X = _capped_binary(ctx)
        deg_u = np.asarray(X.sum(1)).ravel() + 1e-9
        deg_i = np.asarray(X.sum(0)).ravel() + 1e-9
        Pui = (sp.diags(1.0 / deg_u) @ X).tocsr()
        Piu = (sp.diags(1.0 / deg_i) @ X.T).tocsr()
        Pui.data = Pui.data ** hp["alpha"]
        Piu.data = Piu.data ** hp["alpha"]
        self.W = _topk_product(Piu, Pui, hp["k"], col_scale=(1.0 / (deg_i ** hp["beta"])).astype(np.float32))

    def score(self, H):
        V = _history_vector(H, self.ctx.n, 1.0)
        return ((V @ self.W).toarray() + 1e-6 * self.ctx.pop_norm[None, :]).astype(np.float32)


class EASE:
    """Steck (2019). For very large catalogues the model is restricted to the most popular
    activities (MAX_ITEMS); the others are ranked after them by popularity."""
    name = "EASE"
    MAX_ITEMS = 8000
    grid = [{"lam": l} for l in (50.0, 200.0, 800.0)]

    def fit(self, ctx, hp):
        self.ctx = ctx
        n = ctx.n
        keep = np.argsort(-ctx.pop)[:min(n, self.MAX_ITEMS)]
        self.keep = np.sort(keep)
        X = _capped_binary(ctx, cap=200)[:, self.keep]
        Xd = X.toarray().astype(np.float32)          # dense learners x kept activities (avoids a huge sparse product)
        G = Xd.T @ Xd
        del Xd
        G[np.diag_indices_from(G)] += hp["lam"]
        Pm = np.linalg.inv(G)
        del G
        d = np.diag(Pm).copy()
        Pm /= -d[None, :]
        Pm[np.diag_indices_from(Pm)] = 0.0
        self.B = Pm.astype(np.float32, copy=False)

    def score(self, H):
        n = self.ctx.n
        V = _history_vector(H, n, 1.0, maxlen=200)[:, self.keep].tocsr()
        S = np.full((len(H), n), -1.0, dtype=np.float32) + 1e-3 * self.ctx.pop_norm[None, :].astype(np.float32)
        S[:, self.keep] = np.asarray(V @ self.B) + 1e-6 * self.ctx.pop_norm[self.keep][None, :]
        return S


class IALS:
    name = "iALS"
    grid = [{"factors": 64, "reg": r, "alpha": a} for r in (0.01, 0.1) for a in (1.0, 10.0)]

    def fit(self, ctx, hp):
        from implicit.cpu.als import AlternatingLeastSquares
        self.ctx, self.hp = ctx, hp
        X = ctx.A.copy().astype(np.float32)
        self.m = AlternatingLeastSquares(factors=hp["factors"], regularization=hp["reg"], alpha=hp["alpha"],
                                         iterations=15, random_state=0, num_threads=2)
        self.m.fit(X, show_progress=False)
        self.V = np.asarray(self.m.item_factors)

    def score(self, H):
        # fold-in: least-squares user vectors from the full history at prediction time
        V, reg, alpha = self.V, self.hp["reg"], self.hp["alpha"]
        YtY = V.T @ V
        out = np.empty((len(H), V.shape[0]), dtype=np.float32)
        for b, h in enumerate(H):
            items = np.unique(h["item"])
            Vi = V[items]
            A = YtY + alpha * Vi.T @ Vi + reg * np.eye(V.shape[1])
            rhs = (1.0 + alpha) * Vi.sum(0)
            u = np.linalg.solve(A, rhs)
            out[b] = V @ u
        return out


# ---------------------------------------------------------------- peer-based (MCLD)
class MCLD:
    """Most-coincident, least-different peers (Jdidou's MCLD), applied to the training learners.

    Peers are scored by coincidence c (activities both passed) and difference d (activities the
    peer passed that the learner never attempted). The original rule keeps all most-coincident
    peers and, among them, the least-different tier; candidates are ranked by the number of these
    peers who passed them, ties in course order, then the further tiers, then popularity.
    The adaptive variant aMCLD takes the k first peers in the order (c desc, d asc) instead.
    Remediation (re-proposing failed activities) is not used: the target is a new activity.
    """
    name = "MCLD"
    grid = [{"k": "ties"}]

    def fit(self, ctx, hp):
        self.ctx, self.hp = ctx, hp
        self.Pt = ctx.P.T.tocsr()          # activities x learners
        self.Psize = np.asarray(ctx.P.sum(1)).ravel()

    def score(self, H, chunk=256):
        ctx, n = self.ctx, self.ctx.n
        out = np.empty((len(H), n), dtype=np.float32)
        base = ctx.pop_norm.astype(np.float32)              # popularity fallback in [0, 1)
        for c0 in range(0, len(H), chunk):
            Hc = H[c0:c0 + chunk]
            rows_p, cols_p, rows_a, cols_a = [], [], [], []
            for b, h in enumerate(Hc):
                it, ok = h["item"], h["correct"] == 1
                pa = np.unique(it[ok]); aa = np.unique(it)
                rows_p.append(np.full(len(pa), b)); cols_p.append(pa)
                rows_a.append(np.full(len(aa), b)); cols_a.append(aa)
            P0 = sp.csr_matrix((np.ones(sum(map(len, cols_p)), dtype=np.float32),
                                (np.concatenate(rows_p), np.concatenate(cols_p))), shape=(len(Hc), n))
            A0 = sp.csr_matrix((np.ones(sum(map(len, cols_a)), dtype=np.float32),
                                (np.concatenate(rows_a), np.concatenate(cols_a))), shape=(len(Hc), n))
            C = (P0 @ self.Pt).toarray()                     # coincidence with each training learner
            Dsz = self.Psize[None, :] - (A0 @ self.Pt).toarray()
            for b, h in enumerate(Hc):
                c, d = C[b], Dsz[b]
                c[h["owner"]] = -1                           # a learner is not their own peer
                s = base.copy()
                elig = np.flatnonzero((c > 0) & (d > 0))
                if len(elig):
                    if self.hp["k"] == "ties":
                        top = c[elig].max()
                        M = elig[c[elig] == top]
                        dm = d[M]
                        tiers = np.unique(dm)
                        T1 = M[dm == tiers[0]]
                        votes = np.asarray(ctx.P[T1].sum(0)).ravel()
                        a0 = A0[b].toarray().ravel() > 0
                        votes[a0] = 0
                        # further tiers: rank by tier, then course order
                        for ti, dv in enumerate(tiers[1:][:3], start=1):
                            Ti = M[dm == dv]
                            inD = (np.asarray(ctx.P[Ti].sum(0)).ravel() > 0) & ~a0 & (votes == 0)
                            lvl = 1.0 + 0.5 / (1 + ti) - 1e-4 * ctx.pos
                            s = np.where(inD & (s < 1.0), lvl, s)
                        voted = votes > 0
                        s = np.where(voted, 2.0 + votes / (len(T1) + 1.0) - 1e-4 * ctx.pos, s)
                    else:
                        order = elig[np.lexsort((d[elig], -c[elig]))][:int(self.hp["k"])]
                        votes = np.asarray(ctx.P[order].sum(0)).ravel()
                        voted = votes > 0
                        s = np.where(voted, 2.0 + votes / (len(order) + 1.0) - 1e-4 * ctx.pos, s)
                out[c0 + b] = s
        return out


class AMCLD(MCLD):
    name = "aMCLD"
    grid = [{"k": k} for k in (1, 5, 20, 50, 200)]


# ---------------------------------------------------------------- knowledge-tracing policy
class ZPD:
    """Recommends unseen activities whose predicted success is closest to a target rate.

    Predicted success = mean of the learner's Laplace-smoothed success rate on the activity's
    skill and the activity's success rate among training learners."""
    name = "ZPD"
    grid = [{"tau": t} for t in (0.5, 0.6, 0.7, 0.8, 0.9)]

    def fit(self, ctx, hp):
        self.ctx, self.hp = ctx, hp
        self.lut_size = int(max(ctx.item_skill.max(), 0)) + 2

    def score(self, H):
        ctx = self.ctx
        sk = ctx.item_skill
        out = np.empty((len(H), ctx.n), dtype=np.float32)
        for b, h in enumerate(H):
            hs = sk[h["item"]]
            m = np.full(ctx.n, 0.5)
            valid = hs >= 0
            if valid.any():
                skills, inv = np.unique(hs[valid], return_inverse=True)
                ok = np.bincount(inv, weights=h["correct"][valid].astype(float), minlength=len(skills))
                cnt = np.bincount(inv, minlength=len(skills))
                lut = np.full(self.lut_size, 0.5)
                lut[skills] = (ok + 1.0) / (cnt + 2.0)
                m = np.where(sk >= 0, lut[np.maximum(sk, 0)], 0.5)
            pred = 0.5 * m + 0.5 * ctx.p_item
            out[b] = -np.abs(pred - self.hp["tau"])
        return out


# ---------------------------------------------------------------- session-based kNN
class SKNN:
    """Session-based kNN in its vector form (V-SKNN; Ludewig and Jannach, 2018), with the learner's m most
    recent distinct activities as the session. Training learners are ranked by the cosine overlap of their
    activities with the session (recent activities weigh more, linearly); the k most similar vote for the
    activities they did, weighted by similarity."""
    name = "SKNN"
    grid = [{"k": k, "m": m} for k in (50, 200) for m in (5, 20)]

    def fit(self, ctx, hp):
        self.ctx, self.hp = ctx, hp
        A = ctx.A.tocsr().astype(np.float32)
        A.data[:] = 1.0
        self.A, self.At = A, A.T.tocsr()
        self.norm = np.sqrt(np.asarray(A.sum(1)).ravel()) + 1e-9

    def score(self, H, chunk=256):
        ctx, n, k, m = self.ctx, self.ctx.n, self.hp["k"], self.hp["m"]
        out = np.empty((len(H), n), dtype=np.float32)
        for c0 in range(0, len(H), chunk):
            Hc = H[c0:c0 + chunk]
            rows, cols, vals, qlen = [], [], [], []
            for b, h in enumerate(Hc):
                rec, seen = [], set()
                for x in h["item"][::-1]:
                    if x not in seen:
                        seen.add(x)
                        rec.append(x)
                        if len(rec) == m:
                            break
                w = 1.0 - np.arange(len(rec)) / len(rec)
                rows.append(np.full(len(rec), b)); cols.append(np.array(rec)); vals.append(w)
                qlen.append(len(rec))
            Q = sp.csr_matrix((np.concatenate(vals).astype(np.float32), (np.concatenate(rows), np.concatenate(cols))),
                              shape=(len(Hc), n))
            S = (Q @ self.At).toarray()
            S /= np.sqrt(np.array(qlen, dtype=np.float32))[:, None] * self.norm[None, :]
            for b, h in enumerate(Hc):
                S[b, h["owner"]] = 0.0                      # a learner is not their own neighbour
            kk = min(k, S.shape[1] - 1)
            nb = np.argpartition(-S, kk, axis=1)[:, :kk]
            sv = np.take_along_axis(S, nb, 1)
            W = sp.csr_matrix((sv.ravel(), (np.repeat(np.arange(len(Hc)), kk), nb.ravel())), shape=S.shape)
            out[c0:c0 + len(Hc)] = (W @ self.A).toarray() + 1e-6 * ctx.pop_norm[None, :]
        return out


# ---------------------------------------------------------------- deep knowledge tracing policy
DKT_HIDDEN, DKT_MAXLEN, DKT_BUDGET = 64, 200, 300


def _dkt_tokens(skill_of, items, correct, K):
    sk = skill_of[items]
    sk = np.where(sk >= 0, sk, K)                         # activities without a skill share one extra skill
    return sk * 2 + correct.astype(np.int64), sk


def train_dkt(ctx, seed=0):
    """Deep knowledge tracing (Piech et al., 2015): an LSTM over (skill, outcome) steps that predicts the
    probability of success on the next step's skill. Fixed settings: hidden size 64, windows of 200 steps,
    Adam (learning rate 0.001), batches of 64, at most 5 minutes or 20 epochs."""
    import time
    import torch
    import torch.nn as nn
    torch.manual_seed(seed)
    K = int(max(ctx.item_skill.max(), -1)) + 1
    seqs = []
    for s in ctx.split.train:
        if len(s["item"]) < 2:
            continue
        x, sk = _dkt_tokens(ctx.item_skill, s["item"], s["correct"], K)
        for a in range(0, len(x) - 1, DKT_MAXLEN):
            if len(x[a:a + DKT_MAXLEN + 1]) >= 2:
                seqs.append((x[a:a + DKT_MAXLEN + 1], sk[a:a + DKT_MAXLEN + 1], s["correct"][a:a + DKT_MAXLEN + 1]))

    class Net(nn.Module):
        def __init__(self):
            super().__init__()
            self.emb = nn.Embedding(2 * (K + 1), DKT_HIDDEN)
            self.rnn = nn.LSTM(DKT_HIDDEN, DKT_HIDDEN, batch_first=True)
            self.out = nn.Linear(DKT_HIDDEN, K + 1)

        def forward(self, x):
            h, _ = self.rnn(self.emb(x))
            return self.out(h)

    net = Net()
    opt = torch.optim.Adam(net.parameters(), lr=1e-3)
    rng = np.random.default_rng(seed)
    t0 = time.time()
    for ep in range(20):
        order = rng.permutation(len(seqs))
        for a in range(0, len(order), 64):
            bt = [seqs[i] for i in order[a:a + 64]]
            L = max(len(b[0]) for b in bt) - 1
            X = np.zeros((len(bt), L), dtype=np.int64)
            S = np.zeros((len(bt), L), dtype=np.int64)
            Y = np.zeros((len(bt), L), dtype=np.float32)
            Mk = np.zeros((len(bt), L), dtype=np.float32)
            for j, (x, sk, y) in enumerate(bt):
                n_ = len(x) - 1
                X[j, :n_], S[j, :n_], Y[j, :n_], Mk[j, :n_] = x[:-1], sk[1:], y[1:], 1
            logits = net(torch.from_numpy(X))
            lg = logits.gather(2, torch.from_numpy(S)[..., None])[..., 0]
            loss = (nn.functional.binary_cross_entropy_with_logits(lg, torch.from_numpy(Y), reduction="none")
                    * torch.from_numpy(Mk)).sum() / torch.from_numpy(Mk).sum()
            opt.zero_grad()
            loss.backward()
            opt.step()
            if time.time() - t0 > DKT_BUDGET:
                break
        if time.time() - t0 > DKT_BUDGET:
            break
    net.eval()
    return net, K


class DKT:
    """The ZPD policy with success probabilities from deep knowledge tracing instead of smoothed rates:
    predicted success = mean of the DKT probability for the activity's skill and the activity's success
    rate among training learners; activities closest to the target rate come first."""
    name = "DKT"
    grid = [{"tau": t} for t in (0.5, 0.6, 0.7, 0.8, 0.9)]

    def fit(self, ctx, hp):
        self.ctx, self.hp = ctx, hp
        if not hasattr(ctx, "_dkt"):
            ctx._dkt = train_dkt(ctx)
        self.net, self.K = ctx._dkt

    def score(self, H, chunk=256):
        import torch
        ctx, K = self.ctx, self.K
        sk_item = np.where(ctx.item_skill >= 0, ctx.item_skill, K)
        out = np.empty((len(H), ctx.n), dtype=np.float32)
        with torch.no_grad():
            for c0 in range(0, len(H), chunk):
                Hc = H[c0:c0 + chunk]
                xs = [_dkt_tokens(ctx.item_skill, h["item"][-DKT_MAXLEN:], h["correct"][-DKT_MAXLEN:], K)[0] for h in Hc]
                L = max(len(x) for x in xs)
                X = np.zeros((len(Hc), L), dtype=np.int64)
                for j, x in enumerate(xs):
                    X[j, :len(x)] = x
                logits = self.net(torch.from_numpy(X))
                last = torch.tensor([len(x) - 1 for x in xs])
                p = torch.sigmoid(logits[torch.arange(len(Hc)), last]).numpy()      # (batch, K+1)
                pred = 0.5 * p[:, sk_item] + 0.5 * ctx.p_item[None, :]
                out[c0:c0 + len(Hc)] = -np.abs(pred - self.hp["tau"])
        return out


ALL = [Random, Pop, Syllabus, Container, Markov, ItemKNN, RP3beta, EASE, IALS, SKNN, MCLD, AMCLD, ZPD, DKT]


==> anc/beat-the-syllabus/reproduce/prepare.py <==
"""Convert the public datasets into one common interaction format.

Output, one Parquet file per dataset in <out>/<name>.parquet, sorted by learner and time:
    uid        learner index (int)
    item       activity index (int)
    t          time stamp or global order (int64)
    correct    1 if the activity was passed, else 0
    skill      skill index or -1
    cont       container index (problem set, TOEIC part, ...) or -1
    src        how the activity was started (EdNet only, else "")
and <out>/<name>_items.csv with one row per activity:
    item, skill, cont, label (short text used in LLM prompts)

Consecutive repetitions of the same activity by the same learner are collapsed into one step
(a learner answering several attempts of the same problem, or several problems of the same
problem set when the activity is the problem set). The step is "passed" when at least half of
the collapsed responses are correct.

Usage: python3 -I prepare.py <raw_dir> <out_dir> [dataset ...]
"""
import os
import sys
import glob
import numpy as np
import pandas as pd

TOEIC_PARTS = {1: "Photographs", 2: "Question-Response", 3: "Conversations", 4: "Short Talks",
               5: "Incomplete Sentences", 6: "Text Completion", 7: "Reading Comprehension"}


def collapse(df):
    """Merge consecutive rows of the same (uid, item); keep first time, mean correctness."""
    df = df.sort_values(["uid", "t", "_ord"], kind="stable").reset_index(drop=True)
    new = (df["uid"].ne(df["uid"].shift())) | (df["item"].ne(df["item"].shift()))
    run = new.cumsum()
    agg = {"uid": "first", "item": "first", "t": "first", "correct": "mean",
           "skill": "first", "cont": "first", "src": "first"}
    out = df.groupby(run, sort=False).agg(agg).reset_index(drop=True)
    out["correct"] = (out["correct"] >= 0.5).astype(np.int8)
    return out


def finish(df, items, name, out):
    df = collapse(df)
    # re-index learners and activities densely
    df["uid"] = pd.factorize(df["uid"], sort=True)[0]
    codes, uniq = pd.factorize(df["item"], sort=True)
    df["item"] = codes
    items = items.drop_duplicates("item_raw").set_index("item_raw").reindex(np.asarray(uniq))
    items.index.name = "item_raw"
    items = items.reset_index()
    items.insert(0, "item", np.arange(len(uniq)))
    for c in ("skill", "cont"):
        df[c] = df[c].astype(np.int64)
    df = df[["uid", "item", "t", "correct", "skill", "cont", "src"]]
    df.to_parquet(os.path.join(out, f"{name}.parquet"), index=False)
    items.drop(columns=["item_raw"]).to_csv(os.path.join(out, f"{name}_items.csv"), index=False)
    print(f"{name}: {df.uid.nunique()} learners, {df.item.nunique()} activities, {len(df)} steps")


def prep_a09(raw, out):
    d = pd.read_csv(os.path.join(raw, "a09_skill_builder_data.csv"), encoding="latin-1", low_memory=False)
    d = d[d["original"] == 1]                      # main problems, not scaffolding questions
    d = d.drop_duplicates("order_id")              # rows duplicated by multi-skill tagging
    d = d[d["correct"].isin([0, 1])]
    skill_codes = pd.factorize(d["skill_id"].fillna(-1), sort=True)[0]
    d["skill_i"] = np.where(d["skill_id"].isna(), -1, skill_codes)
    d["cont_i"] = pd.factorize(d["sequence_id"], sort=True)[0]
    df = pd.DataFrame({"uid": d["user_id"].values, "item": d["problem_id"].values,
                       "t": d["order_id"].values.astype(np.int64), "_ord": d["order_id"].values,
                       "correct": d["correct"].values, "skill": d["skill_i"].values,
                       "cont": d["cont_i"].values, "src": ""})
    it = d.groupby("problem_id").agg(skill=("skill_i", "first"), cont=("cont_i", "first"),
                                     sname=("skill_name", "first")).reset_index()
    it["label"] = it.apply(lambda r: f"problem {r.problem_id} on '{r.sname}'" if isinstance(r.sname, str)
                           else f"problem {r.problem_id}", axis=1)
    items = it.rename(columns={"problem_id": "item_raw"})[["item_raw", "skill", "cont", "label"]]
    finish(df, items, "a09", out)


def prep_gervet(raw, out, code, name, cont_is_skill):
    path = os.path.join(raw, "gervet", f"{code}.csv")
    d = pd.read_csv(path, sep="\t")
    if "Unnamed: 0" in d.columns:                  # ASSISTments 2015: original row index = log order
        d["_ord"] = d["Unnamed: 0"]
    else:
        d["_ord"] = np.arange(len(d))              # file is sorted by learner, then time
    t = d["timestamp"].values.astype(np.int64)
    if (t == 0).all():                             # no time stamps: use the global log order
        t = d["_ord"].values.astype(np.int64)
    df = pd.DataFrame({"uid": d["user_id"].values, "item": d["item_id"].values, "t": t,
                       "_ord": d["_ord"].values, "correct": d["correct"].values,
                       "skill": d["skill_id"].values,
                       "cont": d["skill_id"].values if cont_is_skill else -1, "src": ""})
    it = d.groupby("item_id").agg(skill=("skill_id", "first")).reset_index()
    it["cont"] = it["skill"] if cont_is_skill else -1
    it["label"] = it.apply(lambda r: f"problem {r.item_id} (skill {r.skill})", axis=1)
    items = it.rename(columns={"item_id": "item_raw"})[["item_raw", "skill", "cont", "label"]]
    finish(df, items, name, out)


def prep_ednet(raw, out):
    q = pd.read_csv(os.path.join(raw, "ednet_questions.csv"))
    q_ans = dict(zip(q.question_id, q.correct_answer))
    q_bundle = dict(zip(q.question_id, q.bundle_id))
    b = q.groupby("bundle_id").agg(part=("part", "first"), tags=("tags", "first"),
                                    nq=("question_id", "size")).reset_index()
    first_tag = b["tags"].astype(str).str.split(";").str[0]
    b["skill"] = pd.to_numeric(first_tag, errors="coerce").fillna(-1).astype(int)
    rows = []
    files = sorted(glob.glob(os.path.join(raw, "ednet", "u*.csv")))
    for fn in files:
        uid = int(os.path.basename(fn)[1:-4])
        d = pd.read_csv(fn, dtype={"user_answer": str})
        cur, src, t0, answers = None, None, None, {}

        def close():
            if cur is not None:
                qs = [qq for qq in answers if q_bundle.get(qq) == cur]
                c = np.mean([answers[qq] == q_ans.get(qq) for qq in qs]) if qs else np.nan
                rows.append((uid, cur, t0, c, src))

        for ts, act, item, s, ans in d[["timestamp", "action_type", "item_id", "source", "user_answer"]].itertuples(index=False):
            if act == "enter" and isinstance(item, str) and item.startswith("b"):
                if item != cur:
                    close()
                    cur, src, t0, answers = item, s, ts, {}
            elif act == "respond" and isinstance(item, str) and item.startswith("q") and cur is not None:
                answers[item] = ans
            elif act == "enter" and isinstance(item, str) and not item.startswith("b"):
                close()
                cur, answers = None, {}
        close()
    df = pd.DataFrame(rows, columns=["uid", "item", "t", "c", "src"])
    df = df[df["item"].isin(set(b.bundle_id))]
    df = df[df["c"].notna()]                       # bundle visits without any answer are dropped
    df["correct"] = (df["c"] >= 0.5).astype(int)
    bb = b.set_index("bundle_id")
    df["skill"] = bb.loc[df["item"], "skill"].values
    df["cont"] = bb.loc[df["item"], "part"].values
    df["_ord"] = np.arange(len(df))
    df = df.drop(columns=["c"])
    b["label"] = b.apply(lambda r: f"question set {r.bundle_id} (TOEIC Part {r.part}: {TOEIC_PARTS.get(r.part, '?')}, "
                                   f"{r.nq} question{'s' if r.nq > 1 else ''}, tags {str(r.tags).replace(';', ',')})", axis=1)
    items = b.rename(columns={"bundle_id": "item_raw", "part": "cont"})[["item_raw", "skill", "cont", "label"]]
    finish(df, items, "ednet", out)


def prep_junyi(raw, out, n_users=20000, seed=0):
    """Junyi Academy 2015 (Chang et al., 2015): exercises chosen on a knowledge map.

    Activity = exercise. src: 'suggested' when the platform suggested the exercise from the
    prerequisite map, 'review' for practice after proficiency, 'topic' for exercises opened from a
    topic icon, otherwise 'self' (chosen by the learner). A random sample of learners is kept."""
    path = os.path.join(raw, "junyi_ProblemLog_original.csv")
    uids = pd.read_csv(path, usecols=["user_id"])["user_id"]
    cnt = uids.value_counts()
    rng = np.random.default_rng(seed)
    cand = cnt.index[cnt >= 5].values
    keep = set(rng.choice(cand, size=min(n_users, len(cand)), replace=False).tolist())
    print(f"junyi: {uids.nunique()} learners in the log, {len(cand)} with >= 5 problems, sampling {len(keep)}")
    parts = []
    cols = ["user_id", "exercise", "time_done", "correct", "suggested", "review_mode", "topic_mode"]
    for ch in pd.read_csv(path, usecols=cols, chunksize=2_000_000):
        parts.append(ch[ch["user_id"].isin(keep)])
    d = pd.concat(parts, ignore_index=True)
    ex = pd.read_csv(os.path.join(raw, "junyi_Exercise_table.csv"), encoding="utf-8-sig")
    ex = ex.drop_duplicates("name").set_index("name")
    d = d[d["exercise"].isin(ex.index)]

    def flag(v):
        return v.astype(str).str.lower().isin(["true", "1"])

    src = np.where(flag(d["review_mode"]), "review",
                   np.where(flag(d["suggested"]), "suggested",
                            np.where(flag(d["topic_mode"]), "topic", "self")))
    topics = pd.factorize(ex["topic"].fillna("none"), sort=True)
    topic_id = dict(zip(ex.index, topics[0]))
    df = pd.DataFrame({"uid": d["user_id"].values, "item": d["exercise"].values,
                       "t": d["time_done"].values.astype(np.int64), "_ord": np.arange(len(d)),
                       "correct": flag(d["correct"]).astype(int).values,
                       "skill": d["exercise"].map(topic_id).values, "cont": d["exercise"].map(topic_id).values,
                       "src": src})
    it = ex.reset_index()[["name", "topic", "area", "prerequisites"]].copy()
    it["skill"] = it["name"].map(topic_id)
    it["cont"] = it["skill"]
    it["label"] = it.apply(lambda r: f"exercise '{str(r['name']).replace('_', ' ')}' (topic: {str(r.topic).replace('-', ' ')}; "
                                     f"area: {str(r.area).replace('-', ' ')})", axis=1)
    items = it.rename(columns={"name": "item_raw"})[["item_raw", "skill", "cont", "label", "prerequisites"]]
    finish(df, items, "junyi", out)


def prep_eedi(raw, out):
    """Eedi diagnostic questions (NeurIPS 2020 Education Challenge, tasks 3-4).

    Activity = quiz (a set of diagnostic questions assigned by a teacher), because answers are
    time-stamped to the minute, which leaves the order of questions within a quiz undetermined.
    Container = scheme of work (the teacher's curriculum plan) the quiz was assigned in."""
    t = pd.read_csv(os.path.join(raw, "eedi_train_task_3_4.csv"))
    m = pd.read_csv(os.path.join(raw, "eedi_answer_metadata_task_3_4.csv"))
    q = pd.read_csv(os.path.join(raw, "eedi_question_metadata_task_3_4.csv"))
    s = pd.read_csv(os.path.join(raw, "eedi_subject_metadata.csv"), encoding="utf-8-sig")
    d = t.merge(m, on="AnswerId", how="left")
    d["dt"] = pd.to_datetime(d["DateAnswered"]).astype("int64") // 10**9
    d = d.sort_values(["UserId", "dt", "QuizId", "AnswerId"], kind="stable")
    name = dict(zip(s.SubjectId, s.Name))
    level = dict(zip(s.SubjectId, s.Level))
    qsub = {}
    for qid, subs in zip(q.QuestionId, q.SubjectId):
        ids = [int(x) for x in str(subs).strip("[]").split(",") if x.strip()]
        qsub[qid] = ids
    # quiz descriptors: modal scheme of work, dominant level-2 subject, top level-3 subjects
    quiz_rows = []
    for quiz, g in d.groupby("QuizId"):
        sow = g["SchemeOfWorkId"].dropna()
        sow = int(sow.mode().iloc[0]) if len(sow) else -1
        l2, l3 = [], []
        for qid in g["QuestionId"].unique():
            for sid in qsub.get(qid, []):
                (l2 if level.get(sid) == 2 else l3 if level.get(sid) == 3 else []).append(sid)
        l2m = pd.Series(l2).mode().iloc[0] if l2 else -1
        top3 = [name[x] for x in pd.Series(l3).value_counts().index[:3]] if l3 else []
        quiz_rows.append((quiz, sow, int(l2m), "; ".join(top3), name.get(l2m, "")))
    qz = pd.DataFrame(quiz_rows, columns=["item_raw", "sow", "skill", "topics", "area"])
    sow_codes = {v: i for i, v in enumerate(sorted(qz["sow"].unique()))}
    qz["cont"] = qz["sow"].map(lambda v: sow_codes[v] if v != -1 else -1)
    qz["label"] = qz.apply(lambda r: f"quiz {r.item_raw} on {r.area}" + (f" ({r.topics})" if r.topics else ""), axis=1)
    qd = qz.set_index("item_raw")
    df = pd.DataFrame({"uid": d["UserId"].values, "item": d["QuizId"].values, "t": d["dt"].values.astype(np.int64),
                       "_ord": np.arange(len(d)), "correct": d["IsCorrect"].values,
                       "skill": qd.loc[d["QuizId"], "skill"].values, "cont": qd.loc[d["QuizId"], "cont"].values,
                       "src": ""})
    finish(df, qz[["item_raw", "skill", "cont", "label"]], "eedi", out)


def prep_mooc(raw, out):
    """Stanford ACT-MOOC (Kumar et al., 2019): actions of 7,047 learners on the 97 activities of a MOOC.

    The activities are anonymised and the log records neither outcomes nor course structure, so every step
    counts as passed, and there are no containers or labels. Ties in time are broken by the action id,
    which numbers the actions in the order they were logged."""
    d = pd.read_csv(os.path.join(raw, "act-mooc.csv.gz"))
    d = d.sort_values(["USERID", "TIMESTAMP", "ACTIONID"], kind="stable")
    df = pd.DataFrame({"uid": d["USERID"].values, "item": d["TARGETID"].values,
                       "t": np.round(d["TIMESTAMP"].values).astype(np.int64), "_ord": d["ACTIONID"].values,
                       "correct": 1, "skill": -1, "cont": -1, "src": ""})
    items = pd.DataFrame({"item_raw": np.sort(d["TARGETID"].unique())})
    items["skill"] = -1
    items["cont"] = -1
    items["label"] = items["item_raw"].map(lambda v: f"activity {v}")
    finish(df, items[["item_raw", "skill", "cont", "label"]], "mooc", out)


if __name__ == "__main__":
    raw, out = sys.argv[1], sys.argv[2]
    which = sys.argv[3:] or ["a09", "a12", "a15", "a17", "ednet"]
    os.makedirs(out, exist_ok=True)
    for w in which:
        if w == "a09":
            prep_a09(raw, out)
        elif w == "a12":
            prep_gervet(raw, out, "assistments12", "a12", True)
        elif w == "a15":
            prep_gervet(raw, out, "assistments15", "a15", False)
        elif w == "a17":
            prep_gervet(raw, out, "assistments17", "a17", True)
        elif w == "statics":
            prep_gervet(raw, out, "statics", "statics", True)
        elif w == "ednet":
            prep_ednet(raw, out)
        elif w == "junyi":
            prep_junyi(raw, out)
        elif w == "eedi":
            prep_eedi(raw, out)
        elif w == "mooc":
            prep_mooc(raw, out)


==> anc/beat-the-syllabus/reproduce/run.py <==
"""Tune and evaluate all recommenders on one dataset under one protocol.

Usage: python3 -I run.py <data_dir> <results_dir> <dataset> <p1|p2> [model ...]

For each model, hyperparameters are chosen on the validation cases (NDCG@10) and the chosen
configuration is evaluated on the test cases. Per-case rank counts (g, e) are saved, so that any
metric, subgroup or bootstrap interval can be recomputed without rerunning the models.
"""
import os
import sys
import json
import time
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import data as D            # noqa: E402
import models as M          # noqa: E402
import metrics as MT        # noqa: E402
from sasrec import SASRec   # noqa: E402
import llm_sets as LS        # noqa: E402

VAL_MAX = 4000
BS = 512


def targets_of(ds, cases):
    return np.array([ds.seqs[c["owner"]]["item"][c["end"]] for c in cases], dtype=np.int64)


def evaluate(model, ds, cases, bs=BS):
    G, E = [], []
    for a in range(0, len(cases), bs):
        cb = cases[a:a + bs]
        H = M.batch_info(ds, cb)
        tg = targets_of(ds, cb)
        S = model.score(H)
        for b, h in enumerate(H):
            S[b, np.unique(h["item"])] = -np.inf
        g, e = MT.rank_counts(S, tg)
        G.append(g); E.append(e)
    return np.concatenate(G), np.concatenate(E)


def ndcg(g, e):
    return float(MT.metrics_from_counts(g, e)["ndcg@10"].mean())


def case_meta(ds, ctx, cases):
    tg = targets_of(ds, cases)
    last = np.array([ds.seqs[c["owner"]]["item"][c["end"] - 1] for c in cases])
    src = np.array([ds.seqs[c["owner"]]["src"][c["end"]] for c in cases])
    hl = np.array([c["end"] for c in cases])
    nd = np.array([len(np.unique(ds.seqs[c["owner"]]["item"][:c["end"]])) for c in cases])
    T = ctx.T
    rs = np.asarray(T.sum(1)).ravel()
    p_t = np.array([T[l, t] / rs[l] if rs[l] > 0 else 0.0 for l, t in zip(last, tg)])
    # effective number of successors of the last activity (exp of the entropy)
    eff = np.zeros(len(last))
    for k, l in enumerate(last):
        row = T.getrow(l).data
        if row.sum() > 0:
            p = row / row.sum()
            eff[k] = float(np.exp(-(p * np.log(p)).sum()))
    return {"owner": np.array([c["owner"] for c in cases]), "target": tg, "last": last,
            "cont_last": ds.item_cont[last], "cont_target": ds.item_cont[tg],
            "skill_last": ds.item_skill[last], "skill_target": ds.item_skill[tg],
            "pos_last": ctx.pos[last], "pos_target": ctx.pos[tg],
            "src_target": src, "hist_len": hl, "n_distinct": nd, "n_cand": ds.n_items - nd,
            "p_trans": p_t, "succ_eff": eff}


def auc(y, p):
    """Area under the ROC curve (Mann-Whitney), ties counted as one half."""
    y = np.asarray(y).astype(bool)
    if y.all() or (~y).all():
        return float("nan")
    from scipy.stats import rankdata
    r = rankdata(p)
    n1, n0 = y.sum(), (~y).sum()
    return float((r[y].sum() - n1 * (n1 + 1) / 2) / (n1 * n0))


def kt_check(model, ds, cases, bs=512):
    """How well DKT and the smoothed per-skill success rate (used by ZPD) predict the outcome of the
    target step, on the test cases: AUC of each estimate."""
    import torch
    ctx, K = model.ctx, model.K
    y, p_dkt, p_rate = [], [], []
    for a in range(0, len(cases), bs):
        cb = cases[a:a + bs]
        H = M.batch_info(ds, cb)
        tg = targets_of(ds, cb)
        sk = ctx.item_skill[tg]
        skk = np.where(sk >= 0, sk, K)
        xs = [M._dkt_tokens(ctx.item_skill, h["item"][-M.DKT_MAXLEN:], h["correct"][-M.DKT_MAXLEN:], K)[0] for h in H]
        L = max(len(x) for x in xs)
        X = np.zeros((len(H), L), dtype=np.int64)
        for j, x in enumerate(xs):
            X[j, :len(x)] = x
        with torch.no_grad():
            lg = model.net(torch.from_numpy(X))
            pr = torch.sigmoid(lg[torch.arange(len(H)), torch.tensor([len(x) - 1 for x in xs])]).numpy()
        for j, (h, c) in enumerate(zip(H, cb)):
            y.append(ds.seqs[c["owner"]]["correct"][c["end"]])
            p_dkt.append(pr[j, skk[j]])
            hs = ctx.item_skill[h["item"]]
            m = hs == sk[j]
            p_rate.append((h["correct"][m].sum() + 1.0) / (m.sum() + 2.0) if sk[j] >= 0 else 0.5)
    return {"auc_dkt": auc(y, p_dkt), "auc_rate": auc(y, p_rate)}


def main():
    data_dir, res_dir, name, proto = sys.argv[1:5]
    only = sys.argv[5:]
    os.makedirs(res_dir, exist_ok=True)
    t0 = time.time()
    ds = D.load(data_dir, name)
    val, test = D.p1_splits(ds) if proto == "p1" else D.p2_splits(ds)
    print(f"[{name}/{proto}] {ds.n_items} activities, {len(val.cases)} val cases, {len(test.cases)} test cases", flush=True)
    rng = np.random.default_rng(0)
    vcases = val.cases if len(val.cases) <= VAL_MAX else [val.cases[i] for i in np.sort(rng.choice(len(val.cases), VAL_MAX, replace=False))]
    ctx_val = M.Context(ds, val)
    ctx_test = ctx_val if test.train is val.train else M.Context(ds, test)
    out_npz = os.path.join(res_dir, f"{name}_{proto}.npz")
    out_json = os.path.join(res_dir, f"{name}_{proto}.json")
    saved = dict(np.load(out_npz, allow_pickle=True)) if os.path.exists(out_npz) else {}
    summary = json.load(open(out_json)) if os.path.exists(out_json) else {"models": {}}
    meta = case_meta(ds, ctx_test, test.cases)
    for k, v in meta.items():
        saved["meta_" + k] = v
    summary.update({"dataset": name, "protocol": proto, "n_items": ds.n_items, "n_learners": len(ds.seqs),
                    "n_val": len(val.cases), "n_val_used": len(vcases), "n_test": len(test.cases)})
    cand = None
    if proto == "p1" and name in LS.LLM_DATASETS:
        idx = LS.sample_cases(test.cases)
        Hs = M.batch_info(ds, [test.cases[i] for i in idx])
        mc, ct = M.Markov(), M.Container()
        mc.fit(ctx_test, {}); ct.fit(ctx_test, {})
        R, Hd = LS.build_sets(ds, ctx_test, test.cases, idx, mc.score(Hs), ct.score(Hs))
        saved["cand_idx"], saved["cand_random"], saved["cand_hard"] = idx, R, Hd
        cand = (Hs, R, Hd)
    classes = [c for c in M.ALL] + [SASRec]
    no_outcomes = all((s["correct"] == 1).all() for s in ds.seqs)   # e.g. the MOOC log: every step counts as passed
    for cls in classes:
        if only and cls.name not in only:
            continue
        if no_outcomes and cls.name in ("ZPD", "DKT"):
            continue                       # policies built on predicted success need recorded outcomes
        t1 = time.time()
        if cls is SASRec:
            res = run_sasrec(ds, ctx_val, ctx_test, vcases, test.cases, proto)
        else:
            res = run_model(cls, ds, ctx_val, ctx_test, vcases, test.cases)
        g, e, info = res[:3]
        if cls.name == "DKT":
            info.update(kt_check(res[3], ds, test.cases))
        if cand is not None:
            S = res[3].score(cand[0])
            rows = np.arange(len(S))[:, None]
            saved[f"cs_{cls.name}_random"] = S[rows, cand[1]].astype(np.float32)
            saved[f"cs_{cls.name}_hard"] = S[rows, cand[2]].astype(np.float32)
        saved[f"g_{cls.name}"], saved[f"e_{cls.name}"] = g, e
        m = MT.summarize(MT.metrics_from_counts(g, e))
        info.update({"test": m, "seconds": round(time.time() - t1, 1)})
        summary["models"][cls.name] = info
        print(f"  {cls.name:8s} hp={info.get('hp')} val={info.get('val_ndcg10', float('nan')):.4f} "
              f"test HR@10={m['hr@10']:.4f} NDCG@10={m['ndcg@10']:.4f} ({info['seconds']}s)", flush=True)
        np.savez_compressed(out_npz, **saved)
        json.dump(summary, open(out_json, "w"), indent=1, default=str)
        # release per-model caches before the next model (memory)
        for cx in (ctx_val, ctx_test):
            for attr in ("_rp3", "_iknn"):
                if hasattr(cx, attr):
                    delattr(cx, attr)
        del res
        import gc
        gc.collect()
    print(f"[{name}/{proto}] done in {time.time() - t0:.0f}s", flush=True)


def run_model(cls, ds, ctx_val, ctx_test, vcases, tcases):
    best, best_hp, scores = -1.0, None, []
    model = cls()
    for hp in cls.grid:
        if len(cls.grid) > 1:
            model.fit(ctx_val, hp)
            v = ndcg(*evaluate(model, ds, vcases))
            scores.append((hp, v))
            if v > best:
                best, best_hp = v, hp
        else:
            best_hp = hp
    if len(cls.grid) == 1:
        model.fit(ctx_val, best_hp)
        best = ndcg(*evaluate(model, ds, vcases))
    if ctx_test is not ctx_val or len(cls.grid) > 1:
        model.fit(ctx_test, best_hp)
    g, e = evaluate(model, ds, tcases)
    return g, e, {"hp": best_hp, "val_ndcg10": best, "grid": [(str(h), round(v, 5)) for h, v in scores]}, model


def run_sasrec(ds, ctx_val, ctx_test, vcases, tcases, proto):
    hp = SASRec.grid[0]
    budget = 1800 if proto == "p2" else 4500        # protocol P2 is a robustness check: shorter budget
    seed = int(os.environ.get("SASREC_SEED", "0"))   # 0 in the main runs; other values for the seed study
    model = SASRec(time_budget=budget, seed=seed)
    perm = np.random.default_rng(1).permutation(len(vcases))[:2000]
    es_cases = [vcases[i] for i in np.sort(perm)]  # random early-stopping subset of the validation cases
    model.fit(ctx_val, hp, val_fn=lambda m: ndcg(*evaluate(m, ds, es_cases)))
    model.best_val = ndcg(*evaluate(model, ds, vcases))
    info = {"hp": hp, "val_ndcg10": model.best_val, "log": model.log, "seed": seed}
    if ctx_test is not ctx_val:
        # epoch selected by early stopping (first epoch with the best validation score on the early-stopping subset)
        logged = [r for r in model.log if "val_ndcg10" in r]
        best_ep = max(logged, key=lambda r: r["val_ndcg10"])["epoch"] if logged else model.max_epochs
        m2 = SASRec(max_epochs=best_ep, time_budget=budget, seed=seed)
        m2.fit(ctx_test, hp, val_fn=None)
        model = m2
        info["refit_epochs"] = best_ep
    g, e = evaluate(model, ds, tcases)
    return g, e, info, model


if __name__ == "__main__":
    main()


==> anc/beat-the-syllabus/reproduce/sasrec.py <==
"""SASRec (Kang & McAuley, 2018) for the next-new-activity task.

Adapted from the SASRec module of the MCLD supplementary material (outcome-aware input tokens:
each step is encoded by its activity and whether it was passed, as in deep knowledge tracing).
Training predicts the activity of every next step with a cross-entropy loss: full softmax for
catalogues of at most FULL_SOFTMAX_MAX activities, otherwise a sampled softmax with shared
uniform negatives. Training stops when validation NDCG@10 has not improved for `patience`
evaluations (one every `eval_every` epochs), after `max_epochs` epochs, or after `time_budget`
seconds.
"""
import os
import time
import numpy as np
import torch
import torch.nn as nn

torch.set_num_threads(int(os.environ.get("TORCH_THREADS", "2")))
FULL_SOFTMAX_MAX = 3000


class SASRecNet(nn.Module):
    def __init__(self, n_items, d=64, layers=2, heads=2, maxlen=50, dropout=0.2):
        super().__init__()
        self.n, self.maxlen = n_items, maxlen
        self.tok = nn.Embedding(2 * n_items + 1, d, padding_idx=0)
        self.pos = nn.Embedding(maxlen, d)
        layer = nn.TransformerEncoderLayer(d, heads, 2 * d, dropout, batch_first=True, norm_first=True)
        self.enc = nn.TransformerEncoder(layer, layers, enable_nested_tensor=False)
        self.norm = nn.LayerNorm(d)
        self.out = nn.Linear(d, n_items)
        self.drop = nn.Dropout(dropout)
        self.register_buffer("causal", torch.triu(torch.ones(maxlen, maxlen, dtype=torch.bool), 1))

    def hidden(self, x):
        L = x.shape[1]
        h = self.tok(x) + self.pos(torch.arange(L, device=x.device))[None]
        h = self.enc(self.drop(h), mask=self.causal[:L, :L])
        return self.norm(h)


def tokens(items, correct):
    return 2 * items + correct.astype(np.int64) + 1


def training_windows(train, maxlen):
    X, Y = [], []
    for s in train:
        it, ok = s["item"], s["correct"]
        if len(it) < 2:
            continue
        tok = tokens(it, ok)
        for a in range(0, len(it) - 1, maxlen):
            xi = tok[a:a + maxlen][: len(it[a + 1:a + 1 + maxlen])]
            yi = it[a + 1:a + 1 + maxlen]
            X.append(xi); Y.append(yi)
    Xa = np.zeros((len(X), maxlen), dtype=np.int64)
    Ya = np.full((len(X), maxlen), -1, dtype=np.int64)
    for k, (x, y) in enumerate(zip(X, Y)):
        Xa[k, :len(x)] = x
        Ya[k, :len(y)] = y
    return Xa, Ya


def last_hidden(net, H, maxlen, bs=512):
    """Hidden state at the last history step of each case (right-padded input)."""
    outs = []
    with torch.no_grad():
        for a in range(0, len(H), bs):
            hb = H[a:a + bs]
            X = np.zeros((len(hb), maxlen), dtype=np.int64)
            L = np.zeros(len(hb), dtype=np.int64)
            for k, h in enumerate(hb):
                t = tokens(h["item"][-maxlen:], h["correct"][-maxlen:])
                X[k, :len(t)] = t
                L[k] = len(t)
            hid = net.hidden(torch.from_numpy(X))
            outs.append(hid[torch.arange(len(hb)), torch.from_numpy(L - 1)])
    return torch.cat(outs)


class SASRec:
    name = "SASRec"
    grid = [{"d": 64, "layers": 2, "dropout": 0.2}]

    def __init__(self, maxlen=50, max_epochs=200, eval_every=2, patience=4, bs=256, lr=1e-3,
                 n_neg=2048, seed=0, time_budget=4500):
        self.maxlen, self.max_epochs, self.eval_every = maxlen, max_epochs, eval_every
        self.patience, self.bs, self.lr, self.n_neg, self.seed = patience, bs, lr, n_neg, seed
        self.time_budget = time_budget

    def fit(self, ctx, hp, val_fn=None):
        """val_fn(model) -> validation NDCG@10, used for early stopping."""
        torch.manual_seed(self.seed)
        rng = np.random.default_rng(self.seed)
        self.ctx, n = ctx, ctx.n
        self.net = SASRecNet(n, hp["d"], hp["layers"], 2, self.maxlen, hp["dropout"])
        opt = torch.optim.Adam(self.net.parameters(), lr=self.lr)
        X, Y = training_windows(ctx.split.train, self.maxlen)
        full = n <= FULL_SOFTMAX_MAX
        best, best_state, bad, t0 = -1.0, None, 0, time.time()
        self.log = []
        for ep in range(1, self.max_epochs + 1):
            self.net.train()
            perm = rng.permutation(len(X))
            tot = 0.0
            for a in range(0, len(X), self.bs):
                idx = perm[a:a + self.bs]
                xb, yb = torch.from_numpy(X[idx]), torch.from_numpy(Y[idx])
                h = self.net.hidden(xb)
                m = yb >= 0
                hm, ym = h[m], yb[m]
                if full:
                    logits = self.net.out(hm)
                    loss = nn.functional.cross_entropy(logits, ym)
                else:
                    neg = torch.from_numpy(rng.integers(0, n, self.n_neg))
                    cand = torch.cat([ym.unique(), neg]).unique()
                    W, b = self.net.out.weight[cand], self.net.out.bias[cand]
                    logits = hm @ W.T + b
                    pos = torch.searchsorted(cand, ym)
                    loss = nn.functional.cross_entropy(logits, pos)
                opt.zero_grad()
                loss.backward()
                opt.step()
                tot += loss.item() * len(idx)
            msg = {"epoch": ep, "loss": tot / len(X)}
            if val_fn is not None and (ep % self.eval_every == 0 or ep == self.max_epochs):
                self.net.eval()
                v = val_fn(self)
                msg["val_ndcg10"] = v
                if v > best:
                    best, bad = v, 0
                    best_state = {k: t.clone() for k, t in self.net.state_dict().items()}
                else:
                    bad += 1
                if bad >= self.patience or time.time() - t0 > self.time_budget:
                    self.log.append(msg)
                    break
            self.log.append(msg)
        if best_state is not None:
            self.net.load_state_dict(best_state)
        self.net.eval()
        self.best_val = best
        return self

    def score(self, H):
        h = last_hidden(self.net, H, self.maxlen)
        with torch.no_grad():
            return self.net.out(h).numpy().astype(np.float32)


==> anc/beat-the-syllabus/reproduce/sim.py <==
"""Simulation with a known answer: logs produced by a platform path mixed with learners' own needs.

A course has 10 units of 10 activities in a fixed order. Every learner has 3 weak units (succeeds 45% of the
time there, 85% elsewhere). At each step the next new activity comes, with probability alpha, from the
platform path (the next unseen activity in course order, or with probability 0.2 another unseen activity of
the current unit) and otherwise from the learner's needs (an unseen activity of a weak unit, at random).

Since the needs are known, every recommender can be scored twice: offline, as in the paper (NDCG@10 of the
logged next activity), and by its true usefulness, need@10 (share of its top 10 that are unseen activities
of the learner's weak units). Two oracles bracket the methods: NEED recommends exactly what the learner needs,
PI ranks by the true probabilities of the logging policy.

Usage: python3 -I sim.py <work_dir> <out_dir> [alpha ...]
"""
import os
import sys
import json
import numpy as np
import pandas as pd

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import data as D                 # noqa: E402
import models as M               # noqa: E402
import metrics as MT             # noqa: E402
import run as R                  # noqa: E402
from prepare import finish       # noqa: E402

U, PER, N_WEAK, N_LEARNERS = 10, 10, 3, 3000
N = U * PER
METHODS = ["POP", "SYL", "CONT", "MC", "ItemKNN", "EASE", "SKNN", "ZPD", "DKT", "SASRec"]
SIM_SASREC_BUDGET = 600


def generate(alpha, seed, out_dir, name):
    rng = np.random.default_rng(seed)
    unit = np.arange(N) // PER
    rows, weak_of = [], {}
    for u in range(N_LEARNERS):
        weak = rng.choice(U, N_WEAK, replace=False)
        weak_of[u] = weak.tolist()
        seen = np.zeros(N, dtype=bool)
        last = 0
        L = int(rng.integers(20, 41))
        for step in range(L):
            if step == 0:
                nxt = 0
            elif rng.random() < alpha:                               # platform path
                if rng.random() < 0.8:
                    after = np.flatnonzero(~seen[last + 1:])
                    nxt = last + 1 + after[0] if len(after) else int(np.flatnonzero(~seen)[0])
                else:
                    same = np.flatnonzero(~seen & (unit == unit[last]))
                    if len(same):
                        nxt = int(rng.choice(same))
                    else:
                        after = np.flatnonzero(~seen[last + 1:])
                        nxt = last + 1 + after[0] if len(after) else int(np.flatnonzero(~seen)[0])
            else:                                                     # the learner's needs
                need = np.flatnonzero(~seen & np.isin(unit, weak))
                pool = need if len(need) else np.flatnonzero(~seen)
                nxt = int(rng.choice(pool))
            seen[nxt] = True
            p = 0.45 if unit[nxt] in weak else 0.85
            rows.append((u, int(nxt), step, int(rng.random() < p), int(unit[nxt]), int(unit[nxt]), ""))
            last = nxt
    df = pd.DataFrame(rows, columns=["uid", "item", "t", "correct", "skill", "cont", "src"])
    df["_ord"] = np.arange(len(df))
    items = pd.DataFrame({"item_raw": np.arange(N), "skill": unit, "cont": unit,
                          "label": [f"unit {k // PER} activity {k % PER}" for k in range(N)]})
    finish(df, items, name, out_dir)
    return weak_of


def policy_probs(H, alpha, weak_of, n):
    """True probabilities of the logging policy for the next new activity (oracle PI)."""
    unit = np.arange(n) // PER
    P = np.zeros((len(H), n))
    for b, h in enumerate(H):
        seen = np.zeros(n, dtype=bool)
        seen[h["item"]] = True
        last = int(h["item"][-1])
        plat = np.zeros(n)
        after = np.flatnonzero(~seen[last + 1:])
        nxt = last + 1 + after[0] if len(after) else (int(np.flatnonzero(~seen)[0]) if (~seen).any() else last)
        same = np.flatnonzero(~seen & (unit == unit[last]))
        plat[nxt] += 0.8
        if len(same):
            plat[same] += 0.2 / len(same)
        else:
            plat[nxt] += 0.2
        need = np.flatnonzero(~seen & np.isin(unit, weak_of[h["owner"]]))
        pool = need if len(need) else np.flatnonzero(~seen)
        pers = np.zeros(n)
        pers[pool] = 1.0 / len(pool)
        P[b] = alpha * plat + (1 - alpha) * pers
    return P


def need_scores(H, weak_of, n):
    unit = np.arange(n) // PER
    S = np.zeros((len(H), n))
    for b, h in enumerate(H):
        S[b, np.isin(unit, weak_of[h["owner"]])] = 1.0
    return S


def evaluate_scores(S, H, tg, weak_of, n, rng):
    """Per-case NDCG@10 of the logged target, and need@10 of the top 10 (random tie-breaking)."""
    S = np.array(S, dtype=np.float64, copy=True)
    unit = np.arange(n) // PER
    for b, h in enumerate(H):
        S[b, np.unique(h["item"])] = -np.inf
    g, e = MT.rank_counts(S, tg)
    nd = MT.metrics_from_counts(g, e)["ndcg@10"]
    jitter = rng.random(S.shape) * 1e-9 * (np.abs(S[np.isfinite(S)]).max() + 1)
    top = np.argsort(-(S + jitter), axis=1)[:, :10]
    need = np.zeros(len(H))
    for b, h in enumerate(H):
        seen = np.zeros(n, dtype=bool)
        seen[h["item"]] = True
        want = ~seen & np.isin(unit, weak_of[h["owner"]])
        k = min(10, int(want.sum()))
        need[b] = want[top[b]].sum() / k if k else np.nan
    return nd, need


def main():
    work, out = sys.argv[1], sys.argv[2]
    alphas = [float(a) for a in sys.argv[3:]] or [0.0, 0.25, 0.5, 0.75, 0.9]
    os.makedirs(work, exist_ok=True)
    os.makedirs(out, exist_ok=True)
    for alpha in alphas:
        name = f"sim{int(round(alpha * 100)):03d}"
        if os.path.exists(os.path.join(out, name + ".json")):
            continue
        weak_of = generate(alpha, seed=int(alpha * 1000) + 7, out_dir=work, name=name)
        ds = D.load(work, name, min_count=1)
        val, test = D.p1_splits(ds)
        rng = np.random.default_rng(0)
        vcases = val.cases if len(val.cases) <= R.VAL_MAX else [val.cases[i] for i in np.sort(rng.choice(len(val.cases), R.VAL_MAX, replace=False))]
        ctx = M.Context(ds, val)
        H = M.batch_info(ds, test.cases)
        tg = R.targets_of(ds, test.cases)
        meta = R.case_meta(ds, ctx, test.cases)
        res = {"alpha": alpha, "n_test": len(test.cases), "methods": {}}
        per_case = {"p_trans": meta["p_trans"]}
        classes = {c.name: c for c in M.ALL}
        for m in METHODS:
            if m == "SASRec":                               # same settings as in the paper, 10-minute budget
                model = R.SASRec(time_budget=SIM_SASREC_BUDGET)
                es = [vcases[i] for i in np.sort(np.random.default_rng(1).permutation(len(vcases))[:2000])]
                model.fit(ctx, R.SASRec.grid[0], val_fn=lambda mm: R.ndcg(*R.evaluate(mm, ds, es)))
                g, e = R.evaluate(model, ds, test.cases)
                info = {"hp": R.SASRec.grid[0], "budget": SIM_SASREC_BUDGET}
            else:
                g, e, info, model = R.run_model(classes[m], ds, ctx, ctx, vcases, test.cases)
            S = np.concatenate([model.score(H[a:a + 512]) for a in range(0, len(H), 512)])
            nd, need = evaluate_scores(S, H, tg, weak_of, ds.n_items, np.random.default_rng(1))
            assert abs(nd.mean() - MT.metrics_from_counts(g, e)["ndcg@10"].mean()) < 1e-9
            per_case[m] = nd
            res["methods"][m] = {"ndcg10": float(nd.mean()), "need10": float(np.nanmean(need)), "hp": str(info.get("hp"))}
            print(f"[{name}] {m:8s} NDCG@10={nd.mean():.4f} need@10={np.nanmean(need):.3f}", flush=True)
        for m, S in (("NEED", need_scores(H, weak_of, ds.n_items)), ("PI", policy_probs(H, alpha, weak_of, ds.n_items))):
            nd, need = evaluate_scores(S, H, tg, weak_of, ds.n_items, np.random.default_rng(1))
            per_case[m] = nd
            res["methods"][m] = {"ndcg10": float(nd.mean()), "need10": float(np.nanmean(need))}
            print(f"[{name}] {m:8s} NDCG@10={nd.mean():.4f} need@10={np.nanmean(need):.3f}", flush=True)
        np.savez_compressed(os.path.join(out, name + ".npz"), **per_case)
        json.dump(res, open(os.path.join(out, name + ".json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/beat-the-syllabus/src/beat_the_syllabus/__init__.py <==
"""Structural baselines and lift-over-structure reports for educational recommender systems.

Companion code of: Y. Jdidou, "Learning the Platform, Not the Learner: Sequencing Shortcuts in the Offline Evaluation of Educational Recommender Systems and LLM Rankers".
"""
from .audit import audit, StructuralAudit, LiftReport

__version__ = "1.0.0"
__all__ = ["audit", "StructuralAudit", "LiftReport"]


==> anc/beat-the-syllabus/src/beat_the_syllabus/audit.py <==
"""Audit a recommender against the platform's sequencing.

    from beat_the_syllabus import audit
    a = audit(log, learner="user_id", item="item_id", time="timestamp", container="unit_id")
    scores = my_model.fit(a.train).score(a.histories)      # one row per test case, one column per a.items
    print(a.report(scores, name="MyModel"))

The task is the next *new* activity under leave-last-out (protocol P1 of the paper): for every learner,
the last step that starts an activity new to them is the test target, and the model is trained on all
learners' logs cut just before their previous new step. Activities already in a learner's history are
excluded from the ranking. Ties are handled exactly (expected metrics under random tie-breaking).
"""
from dataclasses import dataclass
import numpy as np
import pandas as pd

from . import data as D
from . import metrics as MT
from .structural import Context, batch_info, STRUCTURAL


@dataclass
class LiftReport:
    name: str
    metric: str
    scores: dict              # mean metric of every structural predictor and of the model
    best_structural: str
    s_struct: float
    model_score: float
    delta: float
    ci: tuple
    p_value: float
    rho: float                # structural share: best structural score / best score overall
    on_path: dict = None      # the same on seen and novel transitions, and on on-path and off-path steps (if containers)

    def __str__(self):
        lines = [f"{self.metric} of the structural predictors and of {self.name}:"]
        for k, v in self.scores.items():
            lines.append(f"  {k:10s} {v:.4f}")
        lines.append(f"best structural predictor: {self.best_structural} ({self.s_struct:.4f})")
        lines.append(f"lift of {self.name} over it: {self.delta:+.4f} "
                     f"[95% interval {self.ci[0]:+.4f}, {self.ci[1]:+.4f}], bootstrap p = {self.p_value:.4f}")
        lines.append(f"structural share rho = {self.rho:.3f}")
        if self.on_path:
            for part, (s, m, n) in self.on_path.items():
                lines.append(f"  {part:9s} steps (n={n}): best structural {s:.4f}, {self.name} {m:.4f}")
        return "\n".join(lines)


class StructuralAudit:
    def __init__(self, ds, split, item_ids, learner_ids, min_count):
        self.ds, self.split = ds, split
        self.items = list(item_ids)                       # column order of every score matrix
        self.cases = split.cases
        H = batch_info(ds, split.cases)
        self.histories = [[self.items[i] for i in h["item"]] for h in H]
        self.learners = [learner_ids[c["owner"]] for c in split.cases]
        self.targets = np.array([ds.seqs[c["owner"]]["item"][c["end"]] for c in split.cases])
        rows = []
        for s, o in zip(split.train, split.train_owner):
            for i, t in zip(s["item"], s["t"]):
                rows.append((learner_ids[o], self.items[i], t))
        self.train = pd.DataFrame(rows, columns=["learner", "item", "time"])
        self._ctx = Context(ds, split)
        self._H = H
        self._per_case = {}
        for cls in STRUCTURAL:
            m = cls()
            m.fit(self._ctx, {})
            self._per_case[_show(cls.name)] = self._evaluate(m.score(H))

    def _evaluate(self, S):
        S = np.array(S, dtype=np.float64, copy=True)
        if S.shape != (len(self.cases), len(self.items)):
            raise ValueError(f"scores must have shape ({len(self.cases)}, {len(self.items)})")
        for b, h in enumerate(self._H):
            S[b, np.unique(h["item"])] = -np.inf
        g, e = MT.rank_counts(S, self.targets)
        return MT.metrics_from_counts(g, e)

    def structural(self, metric="ndcg@10"):
        """Mean metric of each structural predictor."""
        return {k: float(v[metric].mean()) for k, v in self._per_case.items()}

    def report(self, scores, name="model", metric="ndcg@10", B=2000):
        """Lift of a model over the best structural predictor, with a paired bootstrap interval."""
        pm = self._evaluate(scores)
        st = self.structural(metric)
        best = max(st, key=st.get)
        x, y = pm[metric], self._per_case[best][metric]
        delta, lo, hi, p = MT.paired_bootstrap(x, y, B=B)
        allsc = dict(st, **{name: float(x.mean())})
        rho = st[best] / max(allsc.values()) if max(allsc.values()) > 0 else float("nan")
        on_path = {}
        cont = self.ds.item_cont
        last = np.array([h["item"][-1] for h in self._H])
        groups = []
        novel = np.asarray(self._ctx.T[last, self.targets]).ravel() == 0      # transition never seen in training
        groups += [("seen", ~novel), ("novel", novel)]
        if (cont >= 0).any():
            on = (cont[last] == cont[self.targets]) & (cont[last] >= 0)
            groups += [("on-path", on), ("off-path", ~on)]
        for part, mask in groups:
            if mask.any():
                sp_ = {k: float(v[metric][mask].mean()) for k, v in self._per_case.items()}
                on_path[part] = (max(sp_.values()), float(x[mask].mean()), int(mask.sum()))
        return LiftReport(name, metric, allsc, best, st[best], float(x.mean()), delta, (lo, hi), p, rho, on_path)


def _show(name):
    return {"SYL": "ORDER"}.get(name, name)


def audit(log, learner="learner", item="item", time="time", container=None, correct=None, min_count=5):
    """Build the leave-last-out next-new-activity task from an interaction log and evaluate the four
    structural predictors on it. Returns a StructuralAudit: use .train, .histories and .items to run your
    own recommender, then .report(scores) for its lift over the structure.

    log        DataFrame with one row per interaction
    container  optional column with the activity's container (problem set, unit, chapter, ...)
    correct    optional column with 1 if the step was passed (not used by the structural predictors)
    min_count  activities logged fewer times are dropped, as in the paper
    """
    df = log.copy()
    df["_uid"], learner_ids = pd.factorize(df[learner], sort=True)
    df["_iid"], item_ids = pd.factorize(df[item], sort=True)
    t = df[time]
    if not np.issubdtype(t.dtype, np.number):
        t = pd.to_datetime(t).astype("int64")
    frame = pd.DataFrame({"uid": df["_uid"].values, "item": df["_iid"].values, "t": np.asarray(t, dtype=np.int64),
                          "correct": (df[correct].values if correct else np.ones(len(df))).astype(np.int8),
                          "skill": -1, "src": ""})
    if container:
        frame["cont"] = pd.factorize(df[container])[0]
    else:
        frame["cont"] = -1
    frame = frame.reset_index(drop=True).reset_index().sort_values(["uid", "t", "index"], kind="stable").drop(columns="index")
    first_cont = frame.groupby("item")["cont"].first()
    items = pd.DataFrame({"item": np.arange(len(item_ids)), "skill": -1,
                          "cont": first_cont.reindex(np.arange(len(item_ids))).fillna(-1).astype(int).values,
                          "label": [str(x) for x in item_ids]})
    ds = D.from_frames(frame, items, "log", min_count)
    _, test = D.p1_splits(ds)
    item_order = _kept_items(frame, item_ids, min_count)      # same rule and order as D.from_frames
    uids = [learner_ids[s["uid"]] for s in ds.seqs]
    return StructuralAudit(ds, test, item_order, uids, min_count)


def _kept_items(frame, item_ids, min_count):
    cnt = frame["item"].value_counts()
    keep = np.sort(cnt.index[cnt >= min_count].values)
    return [item_ids[int(i)] for i in keep]


==> anc/beat-the-syllabus/src/beat_the_syllabus/data.py <==
"""Sequences, filtering and evaluation splits.

Task: next *new* activity. Given everything a learner has done so far, rank all activities the
learner has not done yet; the target is the next activity the learner actually started that was
new to them. Activities already in the history are excluded from the ranking for every method.

Protocol P1 (leave-last-out, the most common protocol in sequential recommendation):
    for each learner, the last new step is the test target and the previous new step is the
    validation target; the training data are all learners' sequences cut just before their
    validation target.
Protocol P2 (global temporal split): a cut-off time T is fixed for the whole dataset; the
    training data are all steps before T; each learner active on both sides of T contributes one
    case, whose target is the learner's first new step at or after T. Validation uses an earlier
    cut-off on the training data only.
"""
from dataclasses import dataclass, field
import numpy as np
import pandas as pd
import scipy.sparse as sp


@dataclass
class Dataset:
    name: str
    n_items: int
    seqs: list            # per learner: dict of numpy arrays item, correct, t, cont, skill, src
    item_skill: np.ndarray
    item_cont: np.ndarray
    labels: list


def load(data_dir, name, min_count=5):
    df = pd.read_parquet(f"{data_dir}/{name}.parquet")
    items = pd.read_csv(f"{data_dir}/{name}_items.csv")
    return from_frames(df, items, name, min_count)


def from_frames(df, items, name="log", min_count=5):
    # drop rare activities, then merge steps that became consecutive repetitions
    cnt = df["item"].value_counts()
    keep = cnt.index[cnt >= min_count]
    df = df[df["item"].isin(keep)].copy()
    df = df.sort_values(["uid", "t"], kind="stable")
    rep = (df["uid"].eq(df["uid"].shift())) & (df["item"].eq(df["item"].shift()))
    df = df[~rep]
    old = np.sort(df["item"].unique())
    remap = np.full(items["item"].max() + 1, -1, dtype=np.int64)
    remap[old] = np.arange(len(old))
    df["item"] = remap[df["item"].values]
    items = items.set_index("item").loc[old].reset_index(drop=True)
    seqs = []
    for uid, g in df.groupby("uid", sort=True):
        seqs.append({"uid": int(uid), "item": g["item"].values.astype(np.int64),
                     "correct": g["correct"].values.astype(np.int8), "t": g["t"].values.astype(np.int64),
                     "cont": g["cont"].values.astype(np.int64), "skill": g["skill"].values.astype(np.int64),
                     "src": g["src"].values.astype(str)})
    return Dataset(name, len(old), seqs, items["skill"].values.astype(np.int64),
                   items["cont"].values.astype(np.int64), items["label"].astype(str).tolist())


def new_positions(items):
    """Positions k >= 1 whose activity does not occur before k."""
    seen, pos = set(), []
    for k, i in enumerate(items):
        if i not in seen:
            if k >= 1:
                pos.append(k)
            seen.add(i)
    return pos


@dataclass
class Split:
    """Training sequences and evaluation cases of one protocol stage (validation or test)."""
    train: list                     # list of dicts (item, correct, t, cont, src), one per learner
    train_owner: np.ndarray         # learner index of each training sequence
    cases: list                     # list of dicts: owner, hist (indices into seq), target
    stage: str


def p1_splits(ds: Dataset):
    """Leave-last-out splits. Returns (validation Split, test Split); both share the training set."""
    train, owner, val, test = [], [], [], []
    for u, s in enumerate(ds.seqs):
        pos = new_positions(s["item"])
        if len(pos) >= 2:
            k_val, k_test = pos[-2], pos[-1]
            train.append({key: v[:k_val] for key, v in s.items() if key != "uid"})
            owner.append(u)
            val.append({"owner": u, "end": k_val})
            test.append({"owner": u, "end": k_test})
        else:
            train.append({key: v for key, v in s.items() if key != "uid"})
            owner.append(u)
    owner = np.array(owner)
    return Split(train, owner, val, "val"), Split(train, owner, test, "test")


def p2_splits(ds: Dataset, q_test=0.8, q_val=0.7):
    """Global temporal splits. Returns (validation Split, test Split) with different training sets."""
    all_t = np.concatenate([s["t"] for s in ds.seqs])

    def make(T, stage, horizon=None):
        train, owner, cases = [], [], []
        for u, s in enumerate(ds.seqs):
            before = s["t"] < T
            nb = int(before.sum())
            if nb > 0:
                train.append({key: v[:nb] for key, v in s.items() if key != "uid"})
                owner.append(u)
            if nb == 0 or nb == len(s["item"]):
                continue
            seen = set(s["item"][:nb].tolist())
            for k in range(nb, len(s["item"])):
                if horizon is not None and s["t"][k] >= horizon:
                    break
                if s["item"][k] not in seen:
                    cases.append({"owner": u, "end": k})
                    break
                seen.add(s["item"][k])
        return Split(train, np.array(owner), cases, stage)

    T_test = np.quantile(all_t, q_test)
    T_val = np.quantile(all_t, q_val)
    return make(T_val, "val", horizon=T_test), make(T_test, "test")


def case_history(ds: Dataset, case):
    s = ds.seqs[case["owner"]]
    e = case["end"]
    return {key: v[:e] for key, v in s.items() if key != "uid"}, int(s["item"][e]), s


def interaction_matrices(train, n_users, owner, n_items):
    """Binary attempted and passed matrices (learners x activities) of the training data."""
    rows_a, cols_a, rows_p, cols_p = [], [], [], []
    for s, u in zip(train, owner):
        it = s["item"]
        rows_a.append(np.full(len(it), u)); cols_a.append(it)
        ok = s["correct"] == 1
        rows_p.append(np.full(int(ok.sum()), u)); cols_p.append(it[ok])
    ra, ca = np.concatenate(rows_a), np.concatenate(cols_a)
    rp, cp = np.concatenate(rows_p), np.concatenate(cols_p)
    A = sp.csr_matrix((np.ones(len(ra), dtype=np.float32), (ra, ca)), shape=(n_users, n_items))
    P = sp.csr_matrix((np.ones(len(rp), dtype=np.float32), (rp, cp)), shape=(n_users, n_items))
    A.data[:] = 1.0
    P.data[:] = 1.0
    return A, P


==> anc/beat-the-syllabus/src/beat_the_syllabus/metrics.py <==
"""Ranking metrics with exact handling of ties.

Many baselines give equal scores to several activities. Breaking ties by activity index would
favour or penalise methods arbitrarily, so every metric is the expected value under a uniformly
random order of the tied activities. With g activities scored strictly higher than the target and
e activities (the target included) scored equally, the target's rank is uniform on g+1..g+e.
"""
import numpy as np
from scipy.special import digamma

KS = (1, 5, 10, 20)
_EULER = 0.5772156649015329


def _harm(n):
    n = np.asarray(n, dtype=np.float64)
    return np.where(n > 0, digamma(n + 1.0) + _EULER, 0.0)


def rank_counts(scores, targets):
    """scores: (b, n) float array (excluded activities = -inf); targets: (b,) int array."""
    st = scores[np.arange(len(targets)), targets][:, None]
    g = (scores > st).sum(1)
    e = (scores == st).sum(1)
    return g.astype(np.int64), np.maximum(e, 1).astype(np.int64)


def metrics_from_counts(g, e, ks=KS, ndcg_k=10):
    g = np.asarray(g, dtype=np.float64)
    e = np.asarray(e, dtype=np.float64)
    out = {}
    for k in ks:
        out[f"hr@{k}"] = np.clip((k - g) / e, 0.0, 1.0)
    D = np.concatenate([[0.0], np.cumsum(1.0 / np.log2(np.arange(2, ndcg_k + 2)))])
    lo = np.minimum(g, ndcg_k).astype(int)
    hi = np.minimum(g + e, ndcg_k).astype(int)
    out[f"ndcg@{ndcg_k}"] = (D[hi] - D[lo]) / e
    out["mrr"] = (_harm(g + e) - _harm(g)) / e
    out["rank"] = g + (e + 1.0) / 2.0
    return out


def summarize(m):
    return {k: float(np.mean(v)) for k, v in m.items() if k != "rank"}


def bootstrap_ci(x, B=2000, seed=0, alpha=0.05):
    """Percentile bootstrap interval of the mean of x (cases resampled with replacement)."""
    x = np.asarray(x, dtype=np.float64)
    rng = np.random.default_rng(seed)
    n = len(x)
    if n == 0:
        return (np.nan, np.nan)
    idx = rng.integers(0, n, size=(B, n))
    means = x[idx].mean(1)
    return (float(np.quantile(means, alpha / 2)), float(np.quantile(means, 1 - alpha / 2)))


def paired_bootstrap(x, y, B=2000, seed=0):
    """Mean of x - y with a 95% percentile interval and a two-sided bootstrap p-value."""
    d = np.asarray(x, dtype=np.float64) - np.asarray(y, dtype=np.float64)
    rng = np.random.default_rng(seed)
    n = len(d)
    idx = rng.integers(0, n, size=(B, n))
    means = d[idx].mean(1)
    p = 2 * min((means <= 0).mean(), (means >= 0).mean())
    return float(d.mean()), float(np.quantile(means, 0.025)), float(np.quantile(means, 0.975)), float(min(1.0, p))


==> anc/beat-the-syllabus/src/beat_the_syllabus/structural.py <==
"""The four structural (not personalised) predictors of the paper and the statistics they share.

    POP    popularity: number of training learners who did the activity
    ORDER  course order: activities after the learner's last activity in the course order estimated from
           the training learners (median relative position of first occurrence), nearest first
    CONT   container continuation: unseen activities of the last activity's container in course order,
           then ORDER
    MC     first-order transitions: how often each activity followed the last one
"""
import numpy as np
import scipy.sparse as sp

from .data import interaction_matrices


class Context:
    """Statistics of one training split shared by the models."""

    def __init__(self, ds, split):
        self.ds, self.split = ds, split
        n, U = ds.n_items, len(ds.seqs)
        self.n, self.U = n, U
        self.A, self.P = interaction_matrices(split.train, U, split.train_owner, n)
        self.pop = np.asarray(self.A.sum(0)).ravel().astype(np.float64)
        self.pop_norm = self.pop / (self.pop.max() + 1.0)
        # successor counts between consecutive steps
        src, dst = [], []
        for s in split.train:
            it = s["item"]
            if len(it) > 1:
                src.append(it[:-1]); dst.append(it[1:])
        src, dst = np.concatenate(src), np.concatenate(dst)
        self.T = sp.csr_matrix((np.ones(len(src), dtype=np.float32), (src, dst)), shape=(n, n))
        # course order: median relative position of first occurrence
        acc = [[] for _ in range(n)]
        for s in split.train:
            it = s["item"]
            _, first = np.unique(it, return_index=True)
            order = it[np.sort(first)]
            m = len(order)
            if m >= 2:
                rel = np.arange(m) / (m - 1)
                for i, r in zip(order, rel):
                    acc[i].append(r)
        self.pos = np.array([np.median(a) if a else 0.5 for a in acc])
        # activity success rate (Laplace)
        att = np.asarray(self.A.sum(0)).ravel()
        ok = np.asarray(self.P.sum(0)).ravel()
        self.p_item = (ok + 1.0) / (att + 2.0)
        self.item_cont = ds.item_cont
        self.item_skill = ds.item_skill


def batch_info(ds, cases):
    """History arrays of a batch of cases."""
    H = []
    for c in cases:
        s = ds.seqs[c["owner"]]
        e = c["end"]
        H.append({"item": s["item"][:e], "correct": s["correct"][:e], "owner": c["owner"]})
    return H


# ---------------------------------------------------------------- structural baselines
class Random:
    name = "RAND"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        return np.zeros((len(H), self.ctx.n), dtype=np.float32)


class Pop:
    name = "POP"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        return np.tile(self.ctx.pop.astype(np.float32), (len(H), 1))


def syllabus_scores(pos, last):
    d = pos[None, :] - pos[last][:, None]
    return np.where(d >= 0, -d, -1.0 + d).astype(np.float32)


class Syllabus:
    name = "SYL"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        last = np.array([h["item"][-1] for h in H])
        return syllabus_scores(self.ctx.pos, last)


class Container:
    name = "CONT"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        last = np.array([h["item"][-1] for h in H])
        s = syllabus_scores(self.ctx.pos, last)
        c = self.ctx.item_cont
        lc = c[last]
        same = (c[None, :] == lc[:, None]) & (lc[:, None] >= 0)
        return s + 3.0 * same


class Markov:
    name = "MC"
    grid = [{}]

    def fit(self, ctx, hp):
        self.ctx = ctx

    def score(self, H):
        last = np.array([h["item"][-1] for h in H])
        return (self.ctx.T[last].toarray() + 1e-3 * self.ctx.pop_norm[None, :]).astype(np.float32)


# ---------------------------------------------------------------- collaborative filtering


STRUCTURAL = [Pop, Syllabus, Container, Markov]


==> anc/beat-the-syllabus/tests/test_audit.py <==
import numpy as np
import pandas as pd
from beat_the_syllabus import audit


def toy_log(n_learners=60, n_items=12, seed=0):
    """Learners mostly follow the course order 0, 1, 2, ... with occasional skips."""
    rng = np.random.default_rng(seed)
    rows = []
    for u in range(n_learners):
        t = 0
        for i in range(n_items):
            if rng.random() < 0.85:
                rows.append((u, f"a{i}", t, f"unit{i // 4}"))
                t += 1
    return pd.DataFrame(rows, columns=["user", "activity", "ts", "unit"])


def test_structure_predicts_course_order():
    a = audit(toy_log(), learner="user", item="activity", time="ts", container="unit", min_count=1)
    st = a.structural()
    assert set(st) == {"POP", "ORDER", "CONT", "MC"}
    assert st["MC"] > 0.5 and st["ORDER"] > 0.5
    assert len(a.histories) == len(a.learners) > 0


def test_report_of_a_random_model():
    a = audit(toy_log(), learner="user", item="activity", time="ts", container="unit", min_count=1)
    rng = np.random.default_rng(1)
    r = a.report(rng.random((len(a.histories), len(a.items))), name="random", B=200)
    assert r.delta < 0 and r.rho == 1.0
    assert set(r.on_path) <= {"seen", "novel", "on-path", "off-path"} and "seen" in r.on_path
    assert "structural share" in str(r)


==> anc/results/a09_p1.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.00035874609836799616,
   "grid": [],
   "test": {
    "hr@1": 7.896329777820986e-05,
    "hr@5": 0.00039481648889104926,
    "hr@10": 0.0007896329777820985,
    "hr@20": 0.001579265955564197,
    "ndcg@10": 0.00035877442898643607,
    "mrr": 0.0007915070080229809
   },
   "seconds": 0.2
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.00500159628529131,
   "grid": [],
   "test": {
    "hr@1": 0.0011606912561258704,
    "hr@5": 0.005635800876966727,
    "hr@10": 0.008769667268506576,
    "hr@20": 0.012380706732009285,
    "ndcg@10": 0.004409802140293761,
    "mrr": 0.004785772580154392
   },
   "seconds": 0.2
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.002056823459128461,
   "grid": [],
   "test": {
    "hr@1": 0.00042007908675618407,
    "hr@5": 0.001959147291501053,
    "hr@10": 0.004170084749674914,
    "hr@20": 0.007603036572379396,
    "ndcg@10": 0.0018607882003944787,
    "mrr": 0.0025650269496929816
   },
   "seconds": 1.1
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.07588507871164352,
   "grid": [],
   "test": {
    "hr@1": 0.022805433754621268,
    "hr@5": 0.09767861748774825,
    "hr@10": 0.1725861920729086,
    "hr@20": 0.3035017025093966,
    "ndcg@10": 0.08331174042546405,
    "mrr": 0.07426896889991788
   },
   "seconds": 1.9
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.06806991097477375,
   "grid": [],
   "test": {
    "hr@1": 0.03823832860459118,
    "hr@5": 0.094660820221821,
    "hr@10": 0.14689622560398932,
    "hr@20": 0.2298125698564182,
    "ndcg@10": 0.08269096158836121,
    "mrr": 0.07167125334756322
   },
   "seconds": 0.6
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.07059143094772173,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.04388
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.06924
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.04369
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.07059
    ]
   ],
   "test": {
    "hr@1": 0.033144183647149855,
    "hr@5": 0.08421459891668816,
    "hr@10": 0.1457312354913593,
    "hr@20": 0.2341372194996131,
    "ndcg@10": 0.07809049894376607,
    "mrr": 0.07100374713513752
   },
   "seconds": 4.6
  },
  "RP3beta": {
   "hp": {
    "alpha": 0.5,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.04522445734004459,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.03936
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.04191
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.04522
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.03614
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.03568
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.03533
    ]
   ],
   "test": {
    "hr@1": 0.01779726592726335,
    "hr@5": 0.05635800876966727,
    "hr@10": 0.09543461439257157,
    "hr@20": 0.1534691771988651,
    "ndcg@10": 0.049324182312745095,
    "mrr": 0.04581725478834223
   },
   "seconds": 10.4
  },
  "EASE": {
   "hp": {
    "lam": 50.0
   },
   "val_ndcg10": 0.04009614860656533,
   "grid": [
    [
     "{'lam': 50.0}",
     0.0401
    ],
    [
     "{'lam': 200.0}",
     0.03991
    ],
    [
     "{'lam': 800.0}",
     0.03892
    ]
   ],
   "test": {
    "hr@1": 0.023342790817642508,
    "hr@5": 0.05622904307454217,
    "hr@10": 0.08821253546556616,
    "hr@20": 0.13902501934485426,
    "ndcg@10": 0.05000657546478106,
    "mrr": 0.047099681619785214
   },
   "seconds": 129.4
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.01,
    "alpha": 1.0
   },
   "val_ndcg10": 0.03200326384269988,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.032
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.02893
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.03189
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.02984
    ]
   ],
   "test": {
    "hr@1": 0.017023471756512767,
    "hr@5": 0.03740005158627805,
    "hr@10": 0.05829249419654372,
    "hr@20": 0.09233943770956926,
    "ndcg@10": 0.03321954014143884,
    "mrr": 0.03136321506037395
   },
   "seconds": 36.0
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.03583124816037507,
   "grid": [],
   "test": {
    "hr@1": 0.029791075573897343,
    "hr@5": 0.04139798813515605,
    "hr@10": 0.05150030091995529,
    "hr@20": 0.06860974980655146,
    "ndcg@10": 0.03898417764370537,
    "mrr": 0.038385684160225426
   },
   "seconds": 4.5
  },
  "aMCLD": {
   "hp": {
    "k": 1
   },
   "val_ndcg10": 0.032872255083459756,
   "grid": [
    [
     "{'k': 1}",
     0.03287
    ],
    [
     "{'k': 5}",
     0.02013
    ],
    [
     "{'k': 20}",
     0.02013
    ],
    [
     "{'k': 50}",
     0.0209
    ],
    [
     "{'k': 200}",
     0.01656
    ]
   ],
   "test": {
    "hr@1": 0.029791075573897343,
    "hr@5": 0.0395924684034047,
    "hr@10": 0.04665119078325166,
    "hr@20": 0.05803456280629352,
    "ndcg@10": 0.03712296105646988,
    "mrr": 0.03678107891068198
   },
   "seconds": 8.1
  },
  "ZPD": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.004105611785378656,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00012
    ],
    [
     "{'tau': 0.6}",
     0.00127
    ],
    [
     "{'tau': 0.7}",
     0.00116
    ],
    [
     "{'tau': 0.8}",
     0.00327
    ],
    [
     "{'tau': 0.9}",
     0.00411
    ]
   ],
   "test": {
    "hr@1": 0.000275126816266873,
    "hr@5": 0.0035250623334193098,
    "hr@10": 0.007028630384317771,
    "hr@20": 0.013578859451957208,
    "ndcg@10": 0.0029729423648795017,
    "mrr": 0.004025179276285633
   },
   "seconds": 2.0
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.07320231803363525,
   "log": [
    {
     "epoch": 1,
     "loss": 8.891551448678882
    },
    {
     "epoch": 2,
     "loss": 8.71472331677419,
     "val_ndcg10": 0.0020069058039681262
    },
    {
     "epoch": 3,
     "loss": 8.661055519085986
    },
    {
     "epoch": 4,
     "loss": 8.643031688601098,
     "val_ndcg10": 0.002345466912616841
    },
    {
     "epoch": 5,
     "loss": 8.616143867995163
    },
    {
     "epoch": 6,
     "loss": 8.579780005808109,
     "val_ndcg10": 0.0023504445710638222
    },
    {
     "epoch": 7,
     "loss": 8.531435997772016
    },
    {
     "epoch": 8,
     "loss": 8.462512245018068,
     "val_ndcg10": 0.0036919966270218155
    },
    {
     "epoch": 9,
     "loss": 8.381369611279165
    },
    {
     "epoch": 10,
     "loss": 8.279328257666583,
     "val_ndcg10": 0.010127788171788063
    },
    {
     "epoch": 11,
     "loss": 8.154770825360272
    },
    {
     "epoch": 12,
     "loss": 8.017254727808268,
     "val_ndcg10": 0.019310702995873088
    },
    {
     "epoch": 13,
     "loss": 7.876707659090513
    },
    {
     "epoch": 14,
     "loss": 7.73406716514153,
     "val_ndcg10": 0.02570694994648255
    },
    {
     "epoch": 15,
     "loss": 7.593416484876807
    },
    {
     "epoch": 16,
     "loss": 7.459703625358956,
     "val_ndcg10": 0.028125633051781406
    },
    {
     "epoch": 17,
     "loss": 7.3249623042897145
    },
    {
     "epoch": 18,
     "loss": 7.196518394272022,
     "val_ndcg10": 0.03139505808511335
    },
    {
     "epoch": 19,
     "loss": 7.070380102396324
    },
    {
     "epoch": 20,
     "loss": 6.9428293026203685,
     "val_ndcg10": 0.03755189365040026
    },
    {
     "epoch": 21,
     "loss": 6.821019486097237
    },
    {
     "epoch": 22,
     "loss": 6.701119543529502,
     "val_ndcg10": 0.04172403013592336
    },
    {
     "epoch": 23,
     "loss": 6.5855208685691515
    },
    {
     "epoch": 24,
     "loss": 6.468376780144345,
     "val_ndcg10": 0.045682173199270946
    },
    {
     "epoch": 25,
     "loss": 6.361840644241849
    },
    {
     "epoch": 26,
     "loss": 6.2510298172403465,
     "val_ndcg10": 0.048595388690744555
    },
    {
     "epoch": 27,
     "loss": 6.148018954088606
    },
    {
     "epoch": 28,
     "loss": 6.0449920309963145,
     "val_ndcg10": 0.050609753778180604
    },
    {
     "epoch": 29,
     "loss": 5.944665924078271
    },
    {
     "epoch": 30,
     "loss": 5.851763710516452,
     "val_ndcg10": 0.05331417088859117
    },
    {
     "epoch": 31,
     "loss": 5.7584512879985486
    },
    {
     "epoch": 32,
     "loss": 5.6703032077187725,
     "val_ndcg10": 0.05481051275483219
    },
    {
     "epoch": 33,
     "loss": 5.585239632991129
    },
    {
     "epoch": 34,
     "loss": 5.508140911801973,
     "val_ndcg10": 0.05490754808340616
    },
    {
     "epoch": 35,
     "loss": 5.429956445666443
    },
    {
     "epoch": 36,
     "loss": 5.354743421875376,
     "val_ndcg10": 0.055591717290453944
    },
    {
     "epoch": 37,
     "loss": 5.285748541433334
    },
    {
     "epoch": 38,
     "loss": 5.220013328688378,
     "val_ndcg10": 0.057290333289173975
    },
    {
     "epoch": 39,
     "loss": 5.151663678989295
    },
    {
     "epoch": 40,
     "loss": 5.0999858572676375,
     "val_ndcg10": 0.059256526978941654
    },
    {
     "epoch": 41,
     "loss": 5.039427584846075
    },
    {
     "epoch": 42,
     "loss": 4.982338353299432,
     "val_ndcg10": 0.0584881356552487
    },
    {
     "epoch": 43,
     "loss": 4.931348162790948
    },
    {
     "epoch": 44,
     "loss": 4.879683074660891,
     "val_ndcg10": 0.06145964346495712
    },
    {
     "epoch": 45,
     "loss": 4.827679632843026
    },
    {
     "epoch": 46,
     "loss": 4.786311953876688,
     "val_ndcg10": 0.06210831305732606
    },
    {
     "epoch": 47,
     "loss": 4.737511083667468
    },
    {
     "epoch": 48,
     "loss": 4.700090160835324,
     "val_ndcg10": 0.061396902184881
    },
    {
     "epoch": 49,
     "loss": 4.655929222472288
    },
    {
     "epoch": 50,
     "loss": 4.618265897700305,
     "val_ndcg10": 0.062275609154459816
    },
    {
     "epoch": 51,
     "loss": 4.575459704753202
    },
    {
     "epoch": 52,
     "loss": 4.542105834523514,
     "val_ndcg10": 0.06234743699054266
    },
    {
     "epoch": 53,
     "loss": 4.505860454421192
    },
    {
     "epoch": 54,
     "loss": 4.474811172210085,
     "val_ndcg10": 0.06543065052808793
    },
    {
     "epoch": 55,
     "loss": 4.4431358737540165
    },
    {
     "epoch": 56,
     "loss": 4.410747526699838,
     "val_ndcg10": 0.06549035167739746
    },
    {
     "epoch": 57,
     "loss": 4.383508032746467
    },
    {
     "epoch": 58,
     "loss": 4.348148241095641,
     "val_ndcg10": 0.06560378338466014
    },
    {
     "epoch": 59,
     "loss": 4.318990509330491
    },
    {
     "epoch": 60,
     "loss": 4.294290353544301,
     "val_ndcg10": 0.0679278172163578
    },
    {
     "epoch": 61,
     "loss": 4.265666997329483
    },
    {
     "epoch": 62,
     "loss": 4.242495431827454,
     "val_ndcg10": 0.06990409433645647
    },
    {
     "epoch": 63,
     "loss": 4.211435092774879
    },
    {
     "epoch": 64,
     "loss": 4.18987856058898,
     "val_ndcg10": 0.06894474700321498
    },
    {
     "epoch": 65,
     "loss": 4.169955652737924
    },
    {
     "epoch": 66,
     "loss": 4.142378621137665,
     "val_ndcg10": 0.06882589560999854
    },
    {
     "epoch": 67,
     "loss": 4.1247592377743985
    },
    {
     "epoch": 68,
     "loss": 4.098387931532448,
     "val_ndcg10": 0.0694008174980772
    },
    {
     "epoch": 69,
     "loss": 4.076363057046699
    },
    {
     "epoch": 70,
     "loss": 4.056062130313694,
     "val_ndcg10": 0.07116807308768588
    },
    {
     "epoch": 71,
     "loss": 4.04167102184611
    },
    {
     "epoch": 72,
     "loss": 4.014182015749077,
     "val_ndcg10": 0.07078295380879959
    },
    {
     "epoch": 73,
     "loss": 3.9991579043899614
    },
    {
     "epoch": 74,
     "loss": 3.9767936850682672,
     "val_ndcg10": 0.0715713207319437
    },
    {
     "epoch": 75,
     "loss": 3.9590785961956905
    },
    {
     "epoch": 76,
     "loss": 3.9365677717819954,
     "val_ndcg10": 0.0720308606051084
    },
    {
     "epoch": 77,
     "loss": 3.92144290889789
    },
    {
     "epoch": 78,
     "loss": 3.905771642806054,
     "val_ndcg10": 0.07002411771246736
    },
    {
     "epoch": 79,
     "loss": 3.8879205304723623
    },
    {
     "epoch": 80,
     "loss": 3.876476319309796,
     "val_ndcg10": 0.07362433528855007
    },
    {
     "epoch": 81,
     "loss": 3.853732154488845
    },
    {
     "epoch": 82,
     "loss": 3.843512548232948,
     "val_ndcg10": 0.07192386994850064
    },
    {
     "epoch": 83,
     "loss": 3.8235066935509967
    },
    {
     "epoch": 84,
     "loss": 3.806815773631856,
     "val_ndcg10": 0.07104762729372836
    },
    {
     "epoch": 85,
     "loss": 3.795596923705506
    },
    {
     "epoch": 86,
     "loss": 3.777802384828714,
     "val_ndcg10": 0.07404669558775638
    },
    {
     "epoch": 87,
     "loss": 3.7625128960740812
    },
    {
     "epoch": 88,
     "loss": 3.752797835331769,
     "val_ndcg10": 0.0728024434595345
    },
    {
     "epoch": 89,
     "loss": 3.7400769173895645
    },
    {
     "epoch": 90,
     "loss": 3.7275119840050897,
     "val_ndcg10": 0.07374931863159355
    },
    {
     "epoch": 91,
     "loss": 3.708781936793651
    },
    {
     "epoch": 92,
     "loss": 3.692086156538796,
     "val_ndcg10": 0.07336098654982273
    },
    {
     "epoch": 93,
     "loss": 3.682536062747592
    },
    {
     "epoch": 94,
     "loss": 3.6716904566376205,
     "val_ndcg10": 0.07299715723913967
    }
   ],
   "test": {
    "hr@1": 0.0353366004642765,
    "hr@5": 0.08589115295331441,
    "hr@10": 0.1385091565643539,
    "hr@20": 0.2406499871034305,
    "ndcg@10": 0.07749313172113782,
    "mrr": 0.0738758267170515
   },
   "seconds": 3160.1
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.06011958674770265,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.06012
    ],
    [
     "{'k': 50, 'm': 20}",
     0.04946
    ],
    [
     "{'k': 200, 'm': 5}",
     0.05607
    ],
    [
     "{'k': 200, 'm': 20}",
     0.0463
    ]
   ],
   "test": {
    "hr@1": 0.025406241939644053,
    "hr@5": 0.07557389734330668,
    "hr@10": 0.12316223884446738,
    "hr@20": 0.21012810592382425,
    "ndcg@10": 0.06454330920984903,
    "mrr": 0.060044749668514
   },
   "seconds": 4.4
  },
  "DKT": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.001583247269177236,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00025
    ],
    [
     "{'tau': 0.6}",
     0.00037
    ],
    [
     "{'tau': 0.7}",
     0.00062
    ],
    [
     "{'tau': 0.8}",
     0.00117
    ],
    [
     "{'tau': 0.9}",
     0.00158
    ]
   ],
   "auc_dkt": 0.7862943313703498,
   "auc_rate": 0.7720267509379295,
   "test": {
    "hr@1": 0.00025793139025019347,
    "hr@5": 0.0010833118390508125,
    "hr@10": 0.0016765540366262574,
    "hr@20": 0.002792107299458344,
    "ndcg@10": 0.0008357687225051621,
    "mrr": 0.0014395083174853834
   },
   "seconds": 46.5
  }
 },
 "dataset": "a09",
 "protocol": "p1",
 "n_items": 12731,
 "n_learners": 4197,
 "n_val": 3877,
 "n_val_used": 3877,
 "n_test": 3877
}

==> anc/results/a09_p2.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.00036085648887464563,
   "grid": [],
   "test": {
    "hr@1": 7.922715929997197e-05,
    "hr@5": 0.0003961357964998597,
    "hr@10": 0.0007922715929997194,
    "hr@20": 0.0015845431859994388,
    "ndcg@10": 0.0003599732994676006,
    "mrr": 0.0007938864066370366
   },
   "seconds": 0.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.0018302161261344282,
   "grid": [],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.0,
    "hr@20": 0.0,
    "ndcg@10": 0.0,
    "mrr": 0.0010944128317952081
   },
   "seconds": 0.1
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.0005002177456467809,
   "grid": [],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.0,
    "hr@20": 0.0,
    "ndcg@10": 0.0,
    "mrr": 0.0009719927213072073
   },
   "seconds": 0.2
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.024416664131474523,
   "grid": [],
   "test": {
    "hr@1": 0.012658227848101266,
    "hr@5": 0.03164556962025317,
    "hr@10": 0.0379746835443038,
    "hr@20": 0.07088607594936708,
    "ndcg@10": 0.02400830927457104,
    "mrr": 0.023868498802308992
   },
   "seconds": 0.3
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.01633603438675509,
   "grid": [],
   "test": {
    "hr@1": 0.012658227848101266,
    "hr@5": 0.02531645569620253,
    "hr@10": 0.0379746835443038,
    "hr@20": 0.056962025316455694,
    "ndcg@10": 0.023265678256724005,
    "mrr": 0.02158935095654584
   },
   "seconds": 0.1
  },
  "ItemKNN": {
   "hp": {
    "k": 50,
    "gamma": 1.0,
    "shrink": 10.0
   },
   "val_ndcg10": 0.027780355783634993,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.02778
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.02462
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.026
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.02336
    ]
   ],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.006329113924050633,
    "hr@10": 0.02531645569620253,
    "hr@20": 0.0379746835443038,
    "ndcg@10": 0.009503032914771725,
    "mrr": 0.007513113340947466
   },
   "seconds": 3.3
  },
  "RP3beta": {
   "hp": {
    "alpha": 0.5,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.026284264620517916,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.02561
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.02518
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.02628
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.02577
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.0252
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.01966
    ]
   ],
   "test": {
    "hr@1": 0.006329113924050633,
    "hr@5": 0.006329113924050633,
    "hr@10": 0.012658227848101266,
    "hr@20": 0.03164556962025317,
    "ndcg@10": 0.008325727068264106,
    "mrr": 0.010211079927924844
   },
   "seconds": 6.7
  },
  "EASE": {
   "hp": {
    "lam": 800.0
   },
   "val_ndcg10": 0.023859446021873516,
   "grid": [
    [
     "{'lam': 50.0}",
     0.01935
    ],
    [
     "{'lam': 200.0}",
     0.02347
    ],
    [
     "{'lam': 800.0}",
     0.02386
    ]
   ],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.006329113924050633,
    "hr@20": 0.012658227848101266,
    "ndcg@10": 0.0019052531371138053,
    "mrr": 0.0030886519232113828
   },
   "seconds": 91.9
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.1,
    "alpha": 1.0
   },
   "val_ndcg10": 0.026582253746748573,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.02652
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.02226
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.02658
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.02248
    ]
   ],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.0,
    "hr@20": 0.0189873417721519,
    "ndcg@10": 0.0,
    "mrr": 0.0025247996900256073
   },
   "seconds": 14.7
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.00585332714647449,
   "grid": [],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.0,
    "hr@20": 0.006329113924050633,
    "ndcg@10": 0.0,
    "mrr": 0.0014764381137413883
   },
   "seconds": 0.6
  },
  "aMCLD": {
   "hp": {
    "k": 200
   },
   "val_ndcg10": 0.01794891623587756,
   "grid": [
    [
     "{'k': 1}",
     0.00498
    ],
    [
     "{'k': 5}",
     0.01025
    ],
    [
     "{'k': 20}",
     0.01478
    ],
    [
     "{'k': 50}",
     0.01695
    ],
    [
     "{'k': 200}",
     0.01795
    ]
   ],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.0,
    "hr@20": 0.012658227848101266,
    "ndcg@10": 0.0,
    "mrr": 0.0016580331231287966
   },
   "seconds": 2.0
  },
  "ZPD": {
   "hp": {
    "tau": 0.6
   },
   "val_ndcg10": 0.000467666580007992,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00021
    ],
    [
     "{'tau': 0.6}",
     0.00047
    ],
    [
     "{'tau': 0.7}",
     0.0
    ],
    [
     "{'tau': 0.8}",
     0.0
    ],
    [
     "{'tau': 0.9}",
     0.0
    ]
   ],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.0,
    "hr@20": 0.0,
    "ndcg@10": 0.0,
    "mrr": 0.00034293766940471994
   },
   "seconds": 0.9
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.023483268132602687,
   "log": [
    {
     "epoch": 1,
     "loss": 8.89863850823279
    },
    {
     "epoch": 2,
     "loss": 8.748659711884907,
     "val_ndcg10": 0.0015341707640431983
    },
    {
     "epoch": 3,
     "loss": 8.65606266790015
    },
    {
     "epoch": 4,
     "loss": 8.622894513655394,
     "val_ndcg10": 0.0004602905132476778
    },
    {
     "epoch": 5,
     "loss": 8.601019512987014
    },
    {
     "epoch": 6,
     "loss": 8.571381655094678,
     "val_ndcg10": 0.0
    },
    {
     "epoch": 7,
     "loss": 8.53121287512278
    },
    {
     "epoch": 8,
     "loss": 8.48538069547388,
     "val_ndcg10": 0.0010893186150092427
    },
    {
     "epoch": 9,
     "loss": 8.426542352988069
    },
    {
     "epoch": 10,
     "loss": 8.358470773397887,
     "val_ndcg10": 0.0027023816071727494
    },
    {
     "epoch": 11,
     "loss": 8.28072309880976
    },
    {
     "epoch": 12,
     "loss": 8.190000235220904,
     "val_ndcg10": 0.005314380708051055
    },
    {
     "epoch": 13,
     "loss": 8.09026692072785
    },
    {
     "epoch": 14,
     "loss": 7.982257148780668,
     "val_ndcg10": 0.008830681791782447
    },
    {
     "epoch": 15,
     "loss": 7.8661409648570215
    },
    {
     "epoch": 16,
     "loss": 7.74998785674638,
     "val_ndcg10": 0.012392115913397575
    },
    {
     "epoch": 17,
     "loss": 7.636909034585478
    },
    {
     "epoch": 18,
     "loss": 7.521676626208962,
     "val_ndcg10": 0.01631880234185116
    },
    {
     "epoch": 19,
     "loss": 7.4144787718035206
    },
    {
     "epoch": 20,
     "loss": 7.301125763703518,
     "val_ndcg10": 0.01547570638530193
    },
    {
     "epoch": 21,
     "loss": 7.200876153117834
    },
    {
     "epoch": 22,
     "loss": 7.093812583513868,
     "val_ndcg10": 0.016382196884958608
    },
    {
     "epoch": 23,
     "loss": 6.994151015336203
    },
    {
     "epoch": 24,
     "loss": 6.884566487003102,
     "val_ndcg10": 0.016033571567561772
    },
    {
     "epoch": 25,
     "loss": 6.7885688298393205
    },
    {
     "epoch": 26,
     "loss": 6.686159188085181,
     "val_ndcg10": 0.018440694823460675
    },
    {
     "epoch": 27,
     "loss": 6.583477318572717
    },
    {
     "epoch": 28,
     "loss": 6.489528958888038,
     "val_ndcg10": 0.018545831862803314
    },
    {
     "epoch": 29,
     "loss": 6.3923321834396765
    },
    {
     "epoch": 30,
     "loss": 6.29411771577999,
     "val_ndcg10": 0.019582763335497553
    },
    {
     "epoch": 31,
     "loss": 6.2025513019301455
    },
    {
     "epoch": 32,
     "loss": 6.108434924073256,
     "val_ndcg10": 0.02019335935343285
    },
    {
     "epoch": 33,
     "loss": 6.0192403642069765
    },
    {
     "epoch": 34,
     "loss": 5.927366460921887,
     "val_ndcg10": 0.020048649323026992
    },
    {
     "epoch": 35,
     "loss": 5.8415387273934085
    },
    {
     "epoch": 36,
     "loss": 5.755372159993767,
     "val_ndcg10": 0.02140163122351227
    },
    {
     "epoch": 37,
     "loss": 5.672847853512485
    },
    {
     "epoch": 38,
     "loss": 5.5890845793369115,
     "val_ndcg10": 0.02054045241488301
    },
    {
     "epoch": 39,
     "loss": 5.509468130852542
    },
    {
     "epoch": 40,
     "loss": 5.4375566157499655,
     "val_ndcg10": 0.021658411443853214
    },
    {
     "epoch": 41,
     "loss": 5.360822277990755
    },
    {
     "epoch": 42,
     "loss": 5.287614613782432,
     "val_ndcg10": 0.022148756787185326
    },
    {
     "epoch": 43,
     "loss": 5.223499621029315
    },
    {
     "epoch": 44,
     "loss": 5.149289777911224,
     "val_ndcg10": 0.022447522429807847
    },
    {
     "epoch": 45,
     "loss": 5.082880872503412
    },
    {
     "epoch": 46,
     "loss": 5.019062394191752,
     "val_ndcg10": 0.023483268132602687
    },
    {
     "epoch": 47,
     "loss": 4.955011979542461
    },
    {
     "epoch": 48,
     "loss": 4.898652179792595,
     "val_ndcg10": 0.023454535510004655
    },
    {
     "epoch": 49,
     "loss": 4.840602288339376
    },
    {
     "epoch": 50,
     "loss": 4.785736150118927,
     "val_ndcg10": 0.02216580320338467
    },
    {
     "epoch": 51,
     "loss": 4.736312879314725
    },
    {
     "epoch": 52,
     "loss": 4.67859954686237,
     "val_ndcg10": 0.022994413812823376
    },
    {
     "epoch": 53,
     "loss": 4.633566863419868
    },
    {
     "epoch": 54,
     "loss": 4.588380941646383,
     "val_ndcg10": 0.0226185657776792
    }
   ],
   "refit_epochs": 46,
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.006329113924050633,
    "hr@10": 0.0189873417721519,
    "hr@20": 0.02531645569620253,
    "ndcg@10": 0.007270874747589004,
    "mrr": 0.006115953345567167
   },
   "seconds": 2610.4
  },
  "SKNN": {
   "hp": {
    "k": 200,
    "m": 20
   },
   "val_ndcg10": 0.02246119348483999,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.0201
    ],
    [
     "{'k': 50, 'm': 20}",
     0.02191
    ],
    [
     "{'k': 200, 'm': 5}",
     0.01913
    ],
    [
     "{'k': 200, 'm': 20}",
     0.02246
    ]
   ],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.012658227848101266,
    "hr@10": 0.0189873417721519,
    "hr@20": 0.0189873417721519,
    "ndcg@10": 0.00882873193024167,
    "mrr": 0.008263801983804098
   },
   "seconds": 0.6
  },
  "DKT": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.0010683451374931365,
   "grid": [
    [
     "{'tau': 0.5}",
     9e-05
    ],
    [
     "{'tau': 0.6}",
     0.00072
    ],
    [
     "{'tau': 0.7}",
     0.00065
    ],
    [
     "{'tau': 0.8}",
     0.00057
    ],
    [
     "{'tau': 0.9}",
     0.00107
    ]
   ],
   "auc_dkt": 0.6375,
   "auc_rate": 0.6111378205128205,
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.0,
    "hr@20": 0.002215189873417721,
    "ndcg@10": 0.0,
    "mrr": 0.0007296164627340787
   },
   "seconds": 53.7
  }
 },
 "dataset": "a09",
 "protocol": "p2",
 "n_items": 12731,
 "n_learners": 4197,
 "n_val": 654,
 "n_val_used": 654,
 "n_test": 158
}

==> anc/results/a12_p1.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.00010617986882607943,
   "grid": [],
   "test": {
    "hr@1": 2.3369321083205853e-05,
    "hr@5": 0.00011684660541602928,
    "hr@10": 0.00023369321083205856,
    "hr@20": 0.0004673864216641171,
    "ndcg@10": 0.0001061798970323848,
    "mrr": 0.0002627017247145896
   },
   "seconds": 2.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.004848126706133823,
   "grid": [],
   "test": {
    "hr@1": 0.00031022868285764934,
    "hr@5": 0.0027034213791880873,
    "hr@10": 0.004520475093068605,
    "hr@20": 0.00726821485552207,
    "ndcg@10": 0.002141842082327201,
    "mrr": 0.0024064059117869475
   },
   "seconds": 2.6
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.0026305732382610803,
   "grid": [],
   "test": {
    "hr@1": 0.0020128431689496904,
    "hr@5": 0.006607381950048929,
    "hr@10": 0.009576395089330537,
    "hr@20": 0.01401553247093714,
    "ndcg@10": 0.005356539815327674,
    "mrr": 0.005761072115034817
   },
   "seconds": 13.9
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.06402423811728752,
   "grid": [],
   "test": {
    "hr@1": 0.04578426655186095,
    "hr@5": 0.09564118148588988,
    "hr@10": 0.12516250073863971,
    "hr@20": 0.17247976127164213,
    "ndcg@10": 0.08131276322646308,
    "mrr": 0.07664663020778396
   },
   "seconds": 17.1
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.28735475943096583,
   "grid": [],
   "test": {
    "hr@1": 0.21449358860722098,
    "hr@5": 0.3023178514447793,
    "hr@10": 0.34636663121196004,
    "hr@20": 0.4107538556993441,
    "ndcg@10": 0.2763756691762278,
    "mrr": 0.26312352619406976
   },
   "seconds": 5.1
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.2233822056423428,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.14475
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.21415
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.15061
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.22338
    ]
   ],
   "test": {
    "hr@1": 0.1608166065011039,
    "hr@5": 0.24539195133393854,
    "hr@10": 0.2982032924529822,
    "hr@20": 0.3649914317792353,
    "ndcg@10": 0.22198112360559122,
    "mrr": 0.2097441933952402
   },
   "seconds": 18.5
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.3,
    "k": 200
   },
   "val_ndcg10": 0.15794390138486467,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.14279
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.15374
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.15391
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.15205
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.15794
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.14643
    ]
   ],
   "test": {
    "hr@1": 0.10221961236187437,
    "hr@5": 0.18329344678839452,
    "hr@10": 0.22435775276251257,
    "hr@20": 0.26978040241092005,
    "ndcg@10": 0.15765733410212093,
    "mrr": 0.14506307533767454
   },
   "seconds": 39.8
  },
  "EASE": {
   "hp": {
    "lam": 800.0
   },
   "val_ndcg10": 0.10782932638953321,
   "grid": [
    [
     "{'lam': 50.0}",
     0.106
    ],
    [
     "{'lam': 200.0}",
     0.10747
    ],
    [
     "{'lam': 800.0}",
     0.10783
    ]
   ],
   "test": {
    "hr@1": 0.06232641966554393,
    "hr@5": 0.10804821840099273,
    "hr@10": 0.1348534538793358,
    "hr@20": 0.16322460556638893,
    "ndcg@10": 0.09520644268670558,
    "mrr": 0.08773557923287337
   },
   "seconds": 130.8
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.1,
    "alpha": 10.0
   },
   "val_ndcg10": 0.08200630213621235,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.07821
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.08181
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.07838
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.08201
    ]
   ],
   "test": {
    "hr@1": 0.03510015954617975,
    "hr@5": 0.07746853394788158,
    "hr@10": 0.1009129586952668,
    "hr@20": 0.13955858890267683,
    "ndcg@10": 0.06428349424808893,
    "mrr": 0.060753383794458785
   },
   "seconds": 148.9
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.045811738670118264,
   "grid": [],
   "test": {
    "hr@1": 0.023089877681262187,
    "hr@5": 0.050768185309933225,
    "hr@10": 0.06609348224310109,
    "hr@20": 0.08536459256632985,
    "ndcg@10": 0.042496916763751565,
    "mrr": 0.038591896080633965
   },
   "seconds": 27.5
  },
  "aMCLD": {
   "hp": {
    "k": 20
   },
   "val_ndcg10": 0.09666414688815073,
   "grid": [
    [
     "{'k': 1}",
     0.0392
    ],
    [
     "{'k': 5}",
     0.0832
    ],
    [
     "{'k': 20}",
     0.09666
    ],
    [
     "{'k': 50}",
     0.0914
    ],
    [
     "{'k': 200}",
     0.07592
    ]
   ],
   "test": {
    "hr@1": 0.050877503988654496,
    "hr@5": 0.09991579507179578,
    "hr@10": 0.1264846658393902,
    "hr@20": 0.15760946640666548,
    "ndcg@10": 0.0847696079119977,
    "mrr": 0.0771459527594941
   },
   "seconds": 45.5
  },
  "ZPD": {
   "hp": {
    "tau": 0.8
   },
   "val_ndcg10": 0.0013951601595285313,
   "grid": [
    [
     "{'tau': 0.5}",
     1e-05
    ],
    [
     "{'tau': 0.6}",
     0.00056
    ],
    [
     "{'tau': 0.7}",
     0.00048
    ],
    [
     "{'tau': 0.8}",
     0.0014
    ],
    [
     "{'tau': 0.9}",
     0.00073
    ]
   ],
   "test": {
    "hr@1": 0.0002518761448915677,
    "hr@5": 0.0008739768956322571,
    "hr@10": 0.002148213600948251,
    "hr@20": 0.004023812370541838,
    "ndcg@10": 0.0009704024158368042,
    "mrr": 0.0014535593689051023
   },
   "seconds": 15.8
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.2715080383476837,
   "log": [
    {
     "epoch": 1,
     "loss": 9.05284321996692
    },
    {
     "epoch": 2,
     "loss": 8.342660415402593,
     "val_ndcg10": 0.11649736286606065
    },
    {
     "epoch": 3,
     "loss": 7.520254235354575
    },
    {
     "epoch": 4,
     "loss": 6.883052758183068,
     "val_ndcg10": 0.20654573903261575
    },
    {
     "epoch": 5,
     "loss": 6.391462955763547
    },
    {
     "epoch": 6,
     "loss": 6.022184842537323,
     "val_ndcg10": 0.24317367117837776
    },
    {
     "epoch": 7,
     "loss": 5.738455806607753
    },
    {
     "epoch": 8,
     "loss": 5.5080982192833075,
     "val_ndcg10": 0.2580796164609847
    },
    {
     "epoch": 9,
     "loss": 5.320999284933882
    },
    {
     "epoch": 10,
     "loss": 5.165028800607067,
     "val_ndcg10": 0.2669849305170787
    }
   ],
   "test": {
    "hr@1": 0.20745435206523666,
    "hr@5": 0.2755717071441234,
    "hr@10": 0.31492643148377947,
    "hr@20": 0.36731076050345685,
    "ndcg@10": 0.25637171039847734,
    "mrr": 0.24736642212426319
   },
   "seconds": 4556.3
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.18758883875764581,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.18759
    ],
    [
     "{'k': 50, 'm': 20}",
     0.16814
    ],
    [
     "{'k': 200, 'm': 5}",
     0.18671
    ],
    [
     "{'k': 200, 'm': 20}",
     0.16184
    ]
   ],
   "test": {
    "hr@1": 0.13189250616723583,
    "hr@5": 0.2218693291322812,
    "hr@10": 0.2727076174561424,
    "hr@20": 0.3412672272727937,
    "ndcg@10": 0.19503063872939605,
    "mrr": 0.18205053600264196
   },
   "seconds": 17.3
  },
  "DKT": {
   "hp": {
    "tau": 0.5
   },
   "val_ndcg10": 0.00025,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00025
    ],
    [
     "{'tau': 0.6}",
     7e-05
    ],
    [
     "{'tau': 0.7}",
     7e-05
    ],
    [
     "{'tau': 0.8}",
     0.00018
    ],
    [
     "{'tau': 0.9}",
     0.00016
    ]
   ],
   "auc_dkt": 0.804345792632954,
   "auc_rate": 0.73037037713969,
   "test": {
    "hr@1": 4.431838326537848e-05,
    "hr@5": 8.863676653075696e-05,
    "hr@10": 0.0003619334633339242,
    "hr@20": 0.0007977308987768126,
    "ndcg@10": 0.00015568605051630656,
    "mrr": 0.00027840709121831826
   },
   "seconds": 308.2
  }
 },
 "dataset": "a12",
 "protocol": "p1",
 "n_items": 42903,
 "n_learners": 22574,
 "n_val": 22564,
 "n_val_used": 4000,
 "n_test": 22564
}

==> anc/results/a12_p2.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.0001062981898968425,
   "grid": [],
   "test": {
    "hr@1": 2.3414576741320436e-05,
    "hr@5": 0.00011707288370660219,
    "hr@10": 0.00023414576741320438,
    "hr@20": 0.00046829153482640877,
    "ndcg@10": 0.00010638551880041267,
    "mrr": 0.0002631650801372318
   },
   "seconds": 0.8
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.0006680296498553786,
   "grid": [],
   "test": {
    "hr@1": 0.00015583606046439146,
    "hr@5": 0.0015583606046439145,
    "hr@10": 0.0015583606046439145,
    "hr@20": 0.0018700327255726976,
    "ndcg@10": 0.0008206308998266055,
    "mrr": 0.0011203079872287012
   },
   "seconds": 0.9
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.0001255495256447944,
   "grid": [],
   "test": {
    "hr@1": 8.135537108741508e-05,
    "hr@5": 0.0005626129159014669,
    "hr@10": 0.0014368979527317168,
    "hr@20": 0.002406287724070259,
    "ndcg@10": 0.0005905320896594421,
    "mrr": 0.0008253250081734872
   },
   "seconds": 4.9
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.0037411718548282947,
   "grid": [],
   "test": {
    "hr@1": 0.0018700327255726976,
    "hr@5": 0.005454262116253701,
    "hr@10": 0.0085190379720534,
    "hr@20": 0.014336917562724014,
    "ndcg@10": 0.004768449960582602,
    "mrr": 0.005023710968538015
   },
   "seconds": 6.7
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.027127168489872233,
   "grid": [],
   "test": {
    "hr@1": 0.015194015895278168,
    "hr@5": 0.038023998753311514,
    "hr@10": 0.052750506467196506,
    "hr@20": 0.06194483403459561,
    "ndcg@10": 0.03278865217590727,
    "mrr": 0.02806532236180021
   },
   "seconds": 2.3
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.016317699835224752,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.01286
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.01452
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.0143
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.01632
    ]
   ],
   "test": {
    "hr@1": 0.01359231127814578,
    "hr@5": 0.030380948333262495,
    "hr@10": 0.038619818703970174,
    "hr@20": 0.05381538621370318,
    "ndcg@10": 0.024679615105017018,
    "mrr": 0.023382123386643805
   },
   "seconds": 16.3
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.0,
    "k": 200
   },
   "val_ndcg10": 0.016010189506007647,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.01577
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.01477
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.01312
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.01601
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.01349
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.01112
    ]
   ],
   "test": {
    "hr@1": 0.010241835978161364,
    "hr@5": 0.02693771347347785,
    "hr@10": 0.0366407007360724,
    "hr@20": 0.05064671965092722,
    "ndcg@10": 0.022111063041717387,
    "mrr": 0.020592661806255436
   },
   "seconds": 29.3
  },
  "EASE": {
   "hp": {
    "lam": 200.0
   },
   "val_ndcg10": 0.014634631819137385,
   "grid": [
    [
     "{'lam': 50.0}",
     0.01424
    ],
    [
     "{'lam': 200.0}",
     0.01463
    ],
    [
     "{'lam': 800.0}",
     0.01401
    ]
   ],
   "test": {
    "hr@1": 0.010908524232507402,
    "hr@5": 0.02851799906498364,
    "hr@10": 0.037556490571918344,
    "hr@20": 0.049555867227676485,
    "ndcg@10": 0.022968041076495364,
    "mrr": 0.020593951310589505
   },
   "seconds": 121.4
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.01,
    "alpha": 10.0
   },
   "val_ndcg10": 0.011094486992218287,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.00969
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.01109
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.00957
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.01107
    ]
   ],
   "test": {
    "hr@1": 0.0070126227208976155,
    "hr@5": 0.019011999376655757,
    "hr@10": 0.027427146641732895,
    "hr@20": 0.038231780167264036,
    "ndcg@10": 0.01570567812655394,
    "mrr": 0.014825989012563203
   },
   "seconds": 85.5
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.004675182931854675,
   "grid": [],
   "test": {
    "hr@1": 0.001480442574411719,
    "hr@5": 0.005142589995324918,
    "hr@10": 0.008285283881356813,
    "hr@20": 0.014648589683652798,
    "ndcg@10": 0.004510240609444609,
    "mrr": 0.004746804252380283
   },
   "seconds": 9.6
  },
  "aMCLD": {
   "hp": {
    "k": 20
   },
   "val_ndcg10": 0.013028796657846039,
   "grid": [
    [
     "{'k': 1}",
     0.00394
    ],
    [
     "{'k': 5}",
     0.01025
    ],
    [
     "{'k': 20}",
     0.01303
    ],
    [
     "{'k': 50}",
     0.01095
    ],
    [
     "{'k': 200}",
     0.0089
    ]
   ],
   "test": {
    "hr@1": 0.005765934237182484,
    "hr@5": 0.01737572074177965,
    "hr@10": 0.02625837618824996,
    "hr@20": 0.03514103163472027,
    "ndcg@10": 0.014644318853097919,
    "mrr": 0.013285245035808212
   },
   "seconds": 26.8
  },
  "ZPD": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.0003227603478965204,
   "grid": [
    [
     "{'tau': 0.5}",
     9e-05
    ],
    [
     "{'tau': 0.6}",
     0.00017
    ],
    [
     "{'tau': 0.7}",
     6e-05
    ],
    [
     "{'tau': 0.8}",
     0.00031
    ],
    [
     "{'tau': 0.9}",
     0.00032
    ]
   ],
   "test": {
    "hr@1": 0.00015583606046439146,
    "hr@5": 0.0003116721209287829,
    "hr@10": 0.0003116721209287829,
    "hr@20": 0.0007791803023219573,
    "ndcg@10": 0.0002541576676907367,
    "mrr": 0.0005533765551785975
   },
   "seconds": 9.4
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.02709370171640993,
   "log": [
    {
     "epoch": 1,
     "loss": 9.013413746739436
    },
    {
     "epoch": 2,
     "loss": 8.45149009624447,
     "val_ndcg10": 0.00296696917100802
    },
    {
     "epoch": 3,
     "loss": 7.681403584472659
    },
    {
     "epoch": 4,
     "loss": 7.0994133675128825,
     "val_ndcg10": 0.0099787526400228
    },
    {
     "epoch": 5,
     "loss": 6.630038286252064
    },
    {
     "epoch": 6,
     "loss": 6.247655050282409,
     "val_ndcg10": 0.019033371564039392
    },
    {
     "epoch": 7,
     "loss": 5.942212795657787
    },
    {
     "epoch": 8,
     "loss": 5.692513604379116,
     "val_ndcg10": 0.02354720996143712
    },
    {
     "epoch": 9,
     "loss": 5.482125814635173
    },
    {
     "epoch": 10,
     "loss": 5.30428048251632,
     "val_ndcg10": 0.02587087282899253
    },
    {
     "epoch": 11,
     "loss": 5.153323895240816
    },
    {
     "epoch": 12,
     "loss": 5.02320742049539,
     "val_ndcg10": 0.027437969423797358
    }
   ],
   "refit_epochs": 12,
   "test": {
    "hr@1": 0.019011999376655757,
    "hr@5": 0.031478884213807075,
    "hr@10": 0.035686457846345644,
    "hr@20": 0.04597163783699548,
    "ndcg@10": 0.027145863484057394,
    "mrr": 0.026401262631268
   },
   "seconds": 3990.6
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.015512846003330635,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.01551
    ],
    [
     "{'k': 50, 'm': 20}",
     0.01516
    ],
    [
     "{'k': 200, 'm': 5}",
     0.01518
    ],
    [
     "{'k': 200, 'm': 20}",
     0.0142
    ]
   ],
   "test": {
    "hr@1": 0.01227373413558547,
    "hr@5": 0.02452642871647079,
    "hr@10": 0.03314459292720162,
    "hr@20": 0.045108973930853315,
    "ndcg@10": 0.021629404684215446,
    "mrr": 0.02062265898996378
   },
   "seconds": 8.4
  },
  "DKT": {
   "hp": {
    "tau": 0.6
   },
   "val_ndcg10": 0.00044783204859311977,
   "grid": [
    [
     "{'tau': 0.5}",
     0.0002
    ],
    [
     "{'tau': 0.6}",
     0.00045
    ],
    [
     "{'tau': 0.7}",
     7e-05
    ],
    [
     "{'tau': 0.8}",
     0.00011
    ],
    [
     "{'tau': 0.9}",
     0.0
    ]
   ],
   "auc_dkt": 0.6609683661212982,
   "auc_rate": 0.5869808310884057,
   "test": {
    "hr@1": 0.0,
    "hr@5": 1.9479507558048932e-05,
    "hr@10": 0.0001298633837203262,
    "hr@20": 0.0004545218430211417,
    "ndcg@10": 4.2361362604320955e-05,
    "mrr": 0.00022610417717667386
   },
   "seconds": 446.6
  }
 },
 "dataset": "a12",
 "protocol": "p2",
 "n_items": 42903,
 "n_learners": 22574,
 "n_val": 7094,
 "n_val_used": 4000,
 "n_test": 6417
}

==> anc/results/a15_p1.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.04905772164744197,
   "grid": [],
   "test": {
    "hr@1": 0.01092339469289192,
    "hr@5": 0.054616973464459595,
    "hr@10": 0.10923394692891919,
    "hr@20": 0.21846789385783838,
    "ndcg@10": 0.049631091960513754,
    "mrr": 0.05567373206452409
   },
   "seconds": 0.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.1268956940518327,
   "grid": [],
   "test": {
    "hr@1": 0.034891064098515945,
    "hr@5": 0.11177770760972529,
    "hr@10": 0.21321439848437007,
    "hr@20": 0.39193242816545626,
    "ndcg@10": 0.1051497261369889,
    "mrr": 0.10085193933403608
   },
   "seconds": 0.1
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.07205227238052099,
   "grid": [],
   "test": {
    "hr@1": 0.013012304748808858,
    "hr@5": 0.062428424708696736,
    "hr@10": 0.1326524743234749,
    "hr@20": 0.26648150140197824,
    "ndcg@10": 0.05922494439784664,
    "mrr": 0.06367468986760494
   },
   "seconds": 0.1
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.07205227238052099,
   "grid": [],
   "test": {
    "hr@1": 0.013012304748808858,
    "hr@5": 0.062428424708696736,
    "hr@10": 0.1326524743234749,
    "hr@20": 0.26648150140197824,
    "ndcg@10": 0.05922494439784664,
    "mrr": 0.06367468986760494
   },
   "seconds": 0.1
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.3984210090137574,
   "grid": [],
   "test": {
    "hr@1": 0.24913167035048941,
    "hr@5": 0.5026839280075781,
    "hr@10": 0.6306441427218188,
    "hr@20": 0.7788916956109884,
    "ndcg@10": 0.4203197010335519,
    "mrr": 0.3720851274678074
   },
   "seconds": 0.1
  },
  "ItemKNN": {
   "hp": {
    "k": 50,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.4000281326555771,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.36505
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.40003
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.36203
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.39482
    ]
   ],
   "test": {
    "hr@1": 0.23065993053362804,
    "hr@5": 0.4921060940953584,
    "hr@10": 0.6264603725923586,
    "hr@20": 0.7729712661825071,
    "ndcg@10": 0.40780809781127597,
    "mrr": 0.356734754953881
   },
   "seconds": 0.9
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.3,
    "k": 200
   },
   "val_ndcg10": 0.40320504622292147,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.35567
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.37705
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.38393
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.3758
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.40321
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.39924
    ]
   ],
   "test": {
    "hr@1": 0.19782128197031892,
    "hr@5": 0.4932112409220082,
    "hr@10": 0.6375907799179034,
    "hr@20": 0.7781023050205241,
    "ndcg@10": 0.39558962994996677,
    "mrr": 0.3373301905530552
   },
   "seconds": 0.7
  },
  "EASE": {
   "hp": {
    "lam": 200.0
   },
   "val_ndcg10": 0.44658244042240863,
   "grid": [
    [
     "{'lam': 50.0}",
     0.44609
    ],
    [
     "{'lam': 200.0}",
     0.44658
    ],
    [
     "{'lam': 800.0}",
     0.4351
    ]
   ],
   "test": {
    "hr@1": 0.29223239658983263,
    "hr@5": 0.5568361225134196,
    "hr@10": 0.6790337859172718,
    "hr@20": 0.8013893274392169,
    "ndcg@10": 0.4704866075179987,
    "mrr": 0.4195100882675248
   },
   "seconds": 0.7
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.1,
    "alpha": 10.0
   },
   "val_ndcg10": 0.2907481318880632,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.21329
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.28944
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.20847
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.29075
    ]
   ],
   "test": {
    "hr@1": 0.19229554783706979,
    "hr@5": 0.38151247237132935,
    "hr@10": 0.48081780865172086,
    "hr@20": 0.6159614777391853,
    "ndcg@10": 0.319358828991847,
    "mrr": 0.2887207559663156
   },
   "seconds": 6.1
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.48636968696397276,
   "grid": [],
   "test": {
    "hr@1": 0.28352804967898115,
    "hr@5": 0.5175228108820625,
    "hr@10": 0.6411691939695571,
    "hr@20": 0.7658671267686108,
    "ndcg@10": 0.4474072272481073,
    "mrr": 0.4022521790699795
   },
   "seconds": 8.1
  },
  "aMCLD": {
   "hp": {
    "k": 20
   },
   "val_ndcg10": 0.4643048069207135,
   "grid": [
    [
     "{'k': 1}",
     0.34072
    ],
    [
     "{'k': 5}",
     0.4405
    ],
    [
     "{'k': 20}",
     0.4643
    ],
    [
     "{'k': 50}",
     0.43901
    ],
    [
     "{'k': 200}",
     0.37855
    ]
   ],
   "test": {
    "hr@1": 0.2694453215451005,
    "hr@5": 0.5059533207030839,
    "hr@10": 0.6336819808441216,
    "hr@20": 0.7776341212203226,
    "ndcg@10": 0.4330454620064095,
    "mrr": 0.3871522345965065
   },
   "seconds": 14.0
  },
  "ZPD": {
   "hp": {
    "tau": 0.6
   },
   "val_ndcg10": 0.06765552908717887,
   "grid": [
    [
     "{'tau': 0.5}",
     0.05711
    ],
    [
     "{'tau': 0.6}",
     0.06766
    ],
    [
     "{'tau': 0.7}",
     0.05515
    ],
    [
     "{'tau': 0.8}",
     0.03955
    ],
    [
     "{'tau': 0.9}",
     0.03955
    ]
   ],
   "test": {
    "hr@1": 0.02226081465108936,
    "hr@5": 0.07183454373223871,
    "hr@10": 0.1298942216608778,
    "hr@20": 0.2559204294284812,
    "ndcg@10": 0.06628293999101197,
    "mrr": 0.07219231378517194
   },
   "seconds": 0.7
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5410707635706484,
   "log": [
    {
     "epoch": 1,
     "loss": 4.3964019376607055
    },
    {
     "epoch": 2,
     "loss": 3.9566451050638514,
     "val_ndcg10": 0.30740062975528964
    },
    {
     "epoch": 3,
     "loss": 3.6639699242299657
    },
    {
     "epoch": 4,
     "loss": 3.499050897233781,
     "val_ndcg10": 0.37486311934916433
    },
    {
     "epoch": 5,
     "loss": 3.3940638790855817
    },
    {
     "epoch": 6,
     "loss": 3.314759990156712,
     "val_ndcg10": 0.4124564823004781
    },
    {
     "epoch": 7,
     "loss": 3.2482665230458525
    },
    {
     "epoch": 8,
     "loss": 3.198045087502274,
     "val_ndcg10": 0.4236094242276356
    },
    {
     "epoch": 9,
     "loss": 3.1506776882487455
    },
    {
     "epoch": 10,
     "loss": 3.1173566253221963,
     "val_ndcg10": 0.44086550215450865
    },
    {
     "epoch": 11,
     "loss": 3.0847221655802866
    },
    {
     "epoch": 12,
     "loss": 3.055062712293507,
     "val_ndcg10": 0.4440863534939374
    },
    {
     "epoch": 13,
     "loss": 3.027264969033593
    },
    {
     "epoch": 14,
     "loss": 3.0042334672266855,
     "val_ndcg10": 0.45125654709384194
    },
    {
     "epoch": 15,
     "loss": 2.9819863100383874
    },
    {
     "epoch": 16,
     "loss": 2.954598035098947,
     "val_ndcg10": 0.46647515029093356
    },
    {
     "epoch": 17,
     "loss": 2.9355556069357522
    },
    {
     "epoch": 18,
     "loss": 2.921131403904748,
     "val_ndcg10": 0.46596024476061676
    },
    {
     "epoch": 19,
     "loss": 2.905159878461962
    },
    {
     "epoch": 20,
     "loss": 2.8874438302270296,
     "val_ndcg10": 0.47405103936057347
    },
    {
     "epoch": 21,
     "loss": 2.872037099816752
    },
    {
     "epoch": 22,
     "loss": 2.852879162355074,
     "val_ndcg10": 0.4757383177087631
    },
    {
     "epoch": 23,
     "loss": 2.8404741922765786
    },
    {
     "epoch": 24,
     "loss": 2.8301201484966803,
     "val_ndcg10": 0.48312375850734507
    },
    {
     "epoch": 25,
     "loss": 2.816068796039795
    },
    {
     "epoch": 26,
     "loss": 2.8038551704195456,
     "val_ndcg10": 0.48583565314254307
    },
    {
     "epoch": 27,
     "loss": 2.793819923929085
    },
    {
     "epoch": 28,
     "loss": 2.7848821156270787,
     "val_ndcg10": 0.49147933524658655
    },
    {
     "epoch": 29,
     "loss": 2.774416882494783
    },
    {
     "epoch": 30,
     "loss": 2.7636080696282392,
     "val_ndcg10": 0.49234277932778164
    },
    {
     "epoch": 31,
     "loss": 2.7525266266960084
    },
    {
     "epoch": 32,
     "loss": 2.742010184231437,
     "val_ndcg10": 0.49939266605527505
    },
    {
     "epoch": 33,
     "loss": 2.7352849754538813
    },
    {
     "epoch": 34,
     "loss": 2.728721683520406,
     "val_ndcg10": 0.4999131426943929
    },
    {
     "epoch": 35,
     "loss": 2.7242222807847094
    },
    {
     "epoch": 36,
     "loss": 2.7146391580354217,
     "val_ndcg10": 0.5030264415922356
    },
    {
     "epoch": 37,
     "loss": 2.7094218709343068
    },
    {
     "epoch": 38,
     "loss": 2.695697171414755,
     "val_ndcg10": 0.5044187255103567
    },
    {
     "epoch": 39,
     "loss": 2.6920283814534542
    },
    {
     "epoch": 40,
     "loss": 2.68146608784487,
     "val_ndcg10": 0.5072298260665208
    },
    {
     "epoch": 41,
     "loss": 2.681042294023106
    },
    {
     "epoch": 42,
     "loss": 2.6716163996639257,
     "val_ndcg10": 0.5070746042116318
    },
    {
     "epoch": 43,
     "loss": 2.6677577542077464
    },
    {
     "epoch": 44,
     "loss": 2.657338770277048,
     "val_ndcg10": 0.5116940787036086
    },
    {
     "epoch": 45,
     "loss": 2.65628323422745
    },
    {
     "epoch": 46,
     "loss": 2.6486354578415483,
     "val_ndcg10": 0.5158979796039894
    },
    {
     "epoch": 47,
     "loss": 2.6424766686235217
    },
    {
     "epoch": 48,
     "loss": 2.639289692158307,
     "val_ndcg10": 0.5164649008836304
    },
    {
     "epoch": 49,
     "loss": 2.630631744356354
    },
    {
     "epoch": 50,
     "loss": 2.630293893515843,
     "val_ndcg10": 0.5162571617796569
    },
    {
     "epoch": 51,
     "loss": 2.625203329058363
    },
    {
     "epoch": 52,
     "loss": 2.618558939038339,
     "val_ndcg10": 0.5211935680940857
    },
    {
     "epoch": 53,
     "loss": 2.6131273518961726
    },
    {
     "epoch": 54,
     "loss": 2.6097389731070857,
     "val_ndcg10": 0.5233476840103285
    },
    {
     "epoch": 55,
     "loss": 2.6041481855739517
    },
    {
     "epoch": 56,
     "loss": 2.597834911417857,
     "val_ndcg10": 0.5183372152958331
    },
    {
     "epoch": 57,
     "loss": 2.59810158794539
    },
    {
     "epoch": 58,
     "loss": 2.5919585704764225,
     "val_ndcg10": 0.528659700031536
    },
    {
     "epoch": 59,
     "loss": 2.590213672603249
    },
    {
     "epoch": 60,
     "loss": 2.5826467495476324,
     "val_ndcg10": 0.524092087258769
    },
    {
     "epoch": 61,
     "loss": 2.5794742517869236
    },
    {
     "epoch": 62,
     "loss": 2.579814517147776,
     "val_ndcg10": 0.5253920891037426
    },
    {
     "epoch": 63,
     "loss": 2.5757131805911238
    },
    {
     "epoch": 64,
     "loss": 2.569456836341605,
     "val_ndcg10": 0.5310247502730445
    },
    {
     "epoch": 65,
     "loss": 2.564860882773614
    },
    {
     "epoch": 66,
     "loss": 2.565592218471568,
     "val_ndcg10": 0.5298134079989301
    },
    {
     "epoch": 67,
     "loss": 2.5585453028777394
    },
    {
     "epoch": 68,
     "loss": 2.5551614381876337,
     "val_ndcg10": 0.5310134275589112
    },
    {
     "epoch": 69,
     "loss": 2.555069798118793
    },
    {
     "epoch": 70,
     "loss": 2.5507651814785763,
     "val_ndcg10": 0.5336379342817463
    },
    {
     "epoch": 71,
     "loss": 2.548124131582645
    },
    {
     "epoch": 72,
     "loss": 2.5460194765947533,
     "val_ndcg10": 0.5327543036087452
    },
    {
     "epoch": 73,
     "loss": 2.53743633369626
    },
    {
     "epoch": 74,
     "loss": 2.53555858771935,
     "val_ndcg10": 0.533188605135792
    },
    {
     "epoch": 75,
     "loss": 2.5375616367574914
    },
    {
     "epoch": 76,
     "loss": 2.536705540390272,
     "val_ndcg10": 0.5372651203891755
    },
    {
     "epoch": 77,
     "loss": 2.527142993649007
    },
    {
     "epoch": 78,
     "loss": 2.529616099582779,
     "val_ndcg10": 0.5370488941629025
    }
   ],
   "test": {
    "hr@1": 0.34022734449005365,
    "hr@5": 0.6143826965582571,
    "hr@10": 0.7304231133564888,
    "hr@20": 0.8407009788443321,
    "ndcg@10": 0.5220054280513338,
    "mrr": 0.4689324860032158
   },
   "seconds": 4534.2
  },
  "SKNN": {
   "hp": {
    "k": 200,
    "m": 20
   },
   "val_ndcg10": 0.5121094107616679,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.41637
    ],
    [
     "{'k': 50, 'm': 20}",
     0.47242
    ],
    [
     "{'k': 200, 'm': 5}",
     0.48708
    ],
    [
     "{'k': 200, 'm': 20}",
     0.51211
    ]
   ],
   "test": {
    "hr@1": 0.3228607514998421,
    "hr@5": 0.5777155036311967,
    "hr@10": 0.7015393116514052,
    "hr@20": 0.8239856330912535,
    "ndcg@10": 0.4955184886638785,
    "mrr": 0.445602958847906
   },
   "seconds": 3.8
  },
  "DKT": {
   "hp": {
    "tau": 0.7
   },
   "val_ndcg10": 0.06266442260590929,
   "grid": [
    [
     "{'tau': 0.5}",
     0.05658
    ],
    [
     "{'tau': 0.6}",
     0.05828
    ],
    [
     "{'tau': 0.7}",
     0.06266
    ],
    [
     "{'tau': 0.8}",
     0.05338
    ],
    [
     "{'tau': 0.9}",
     0.05253
    ]
   ],
   "auc_dkt": 0.7760658050151104,
   "auc_rate": 0.5,
   "test": {
    "hr@1": 0.011051468266498263,
    "hr@5": 0.06062519734764762,
    "hr@10": 0.13017050836754027,
    "hr@20": 0.23350173665929902,
    "ndcg@10": 0.05681685112503939,
    "mrr": 0.059267476808575775
   },
   "seconds": 32.9
  }
 },
 "dataset": "a15",
 "protocol": "p1",
 "n_items": 100,
 "n_learners": 14228,
 "n_val": 12668,
 "n_val_used": 4000,
 "n_test": 12668
}

==> anc/results/a15_p2.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.050173548001272134,
   "grid": [],
   "test": {
    "hr@1": 0.010720997112131606,
    "hr@5": 0.053604985560658035,
    "hr@10": 0.10720997112131607,
    "hr@20": 0.21441994224263214,
    "ndcg@10": 0.048711486542443755,
    "mrr": 0.05484243282177929
   },
   "seconds": 0.0
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.1343175459980443,
   "grid": [],
   "test": {
    "hr@1": 0.022441346480788847,
    "hr@5": 0.1139068344100646,
    "hr@10": 0.20809248554913296,
    "hr@20": 0.43233594015640936,
    "ndcg@10": 0.09698303361718638,
    "mrr": 0.09406594222253727
   },
   "seconds": 0.0
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.06818442546016165,
   "grid": [],
   "test": {
    "hr@1": 0.012487520328096025,
    "hr@5": 0.07543400799127721,
    "hr@10": 0.1570530520805432,
    "hr@20": 0.29374028673003716,
    "ndcg@10": 0.06907311065658114,
    "mrr": 0.06760888095641271
   },
   "seconds": 0.1
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.06818442546016165,
   "grid": [],
   "test": {
    "hr@1": 0.012487520328096025,
    "hr@5": 0.07543400799127721,
    "hr@10": 0.1570530520805432,
    "hr@20": 0.29374028673003716,
    "ndcg@10": 0.06907311065658114,
    "mrr": 0.06760888095641271
   },
   "seconds": 0.0
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.24939773421081785,
   "grid": [],
   "test": {
    "hr@1": 0.10166609996599796,
    "hr@5": 0.24243454607276438,
    "hr@10": 0.41856511390683443,
    "hr@20": 0.6606596395783747,
    "ndcg@10": 0.231865689453269,
    "mrr": 0.20292738895495777
   },
   "seconds": 0.1
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.2582030412844599,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.25753
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.25645
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.25742
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.2582
    ]
   ],
   "test": {
    "hr@1": 0.09486569194151649,
    "hr@5": 0.2628357701462088,
    "hr@10": 0.3787827269636178,
    "hr@20": 0.5576334580074804,
    "ndcg@10": 0.21791311530629337,
    "mrr": 0.1927184917437597
   },
   "seconds": 1.1
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.3,
    "k": 200
   },
   "val_ndcg10": 0.2775194083536529,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.26866
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.2724
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.26901
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.2675
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.27752
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.27077
    ]
   ],
   "test": {
    "hr@1": 0.08296497789867392,
    "hr@5": 0.24005440326419586,
    "hr@10": 0.42196531791907516,
    "hr@20": 0.6140768446106767,
    "ndcg@10": 0.2210876918295207,
    "mrr": 0.18538916452318038
   },
   "seconds": 2.3
  },
  "EASE": {
   "hp": {
    "lam": 200.0
   },
   "val_ndcg10": 0.31630877017708525,
   "grid": [
    [
     "{'lam': 50.0}",
     0.31567
    ],
    [
     "{'lam': 200.0}",
     0.31631
    ],
    [
     "{'lam': 800.0}",
     0.31029
    ]
   ],
   "test": {
    "hr@1": 0.0986059163549813,
    "hr@5": 0.25773546412784765,
    "hr@10": 0.3879632777966678,
    "hr@20": 0.5800748044882693,
    "ndcg@10": 0.22380210681483131,
    "mrr": 0.1975821846187775
   },
   "seconds": 1.2
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.1,
    "alpha": 10.0
   },
   "val_ndcg10": 0.22280882012472583,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.19856
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.22262
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.194
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.22281
    ]
   ],
   "test": {
    "hr@1": 0.08160489629377762,
    "hr@5": 0.1703502210132608,
    "hr@10": 0.2553553213192792,
    "hr@20": 0.36314178850731044,
    "ndcg@10": 0.1538205764829239,
    "mrr": 0.1452555674199634
   },
   "seconds": 4.2
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.389726332309145,
   "grid": [],
   "test": {
    "hr@1": 0.16520457894140314,
    "hr@5": 0.44869496931720665,
    "hr@10": 0.6305581192014378,
    "hr@20": 0.7460236503079074,
    "ndcg@10": 0.3735878442680324,
    "mrr": 0.3100810615320654
   },
   "seconds": 4.7
  },
  "aMCLD": {
   "hp": {
    "k": 20
   },
   "val_ndcg10": 0.3977272900424129,
   "grid": [
    [
     "{'k': 1}",
     0.29575
    ],
    [
     "{'k': 5}",
     0.37135
    ],
    [
     "{'k': 20}",
     0.39773
    ],
    [
     "{'k': 50}",
     0.38404
    ],
    [
     "{'k': 200}",
     0.30394
    ]
   ],
   "test": {
    "hr@1": 0.1595262382409611,
    "hr@5": 0.3754108579848124,
    "hr@10": 0.5234217386376515,
    "hr@20": 0.6580358154822623,
    "ndcg@10": 0.3183082625118161,
    "mrr": 0.27463271620667734
   },
   "seconds": 5.9
  },
  "ZPD": {
   "hp": {
    "tau": 0.7
   },
   "val_ndcg10": 0.06394153250994584,
   "grid": [
    [
     "{'tau': 0.5}",
     0.03619
    ],
    [
     "{'tau': 0.6}",
     0.03998
    ],
    [
     "{'tau': 0.7}",
     0.06394
    ],
    [
     "{'tau': 0.8}",
     0.02513
    ],
    [
     "{'tau': 0.9}",
     0.02513
    ]
   ],
   "test": {
    "hr@1": 0.0017001020061203672,
    "hr@5": 0.03808228493709623,
    "hr@10": 0.11118667120027202,
    "hr@20": 0.2614756885413125,
    "ndcg@10": 0.044440283669408866,
    "mrr": 0.05042083595025852
   },
   "seconds": 0.5
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.3807604759292392,
   "log": [
    {
     "epoch": 1,
     "loss": 4.4385735124613435
    },
    {
     "epoch": 2,
     "loss": 4.042018778698258,
     "val_ndcg10": 0.20682884103436985
    },
    {
     "epoch": 3,
     "loss": 3.741129145198718
    },
    {
     "epoch": 4,
     "loss": 3.568879645162316,
     "val_ndcg10": 0.25938588994784145
    },
    {
     "epoch": 5,
     "loss": 3.4622693361968357
    },
    {
     "epoch": 6,
     "loss": 3.3851433667311794,
     "val_ndcg10": 0.2830805146009423
    },
    {
     "epoch": 7,
     "loss": 3.3290274796150503
    },
    {
     "epoch": 8,
     "loss": 3.275784451901907,
     "val_ndcg10": 0.3018103490860133
    },
    {
     "epoch": 9,
     "loss": 3.231328507946767
    },
    {
     "epoch": 10,
     "loss": 3.1994245533164296,
     "val_ndcg10": 0.29442747331474634
    },
    {
     "epoch": 11,
     "loss": 3.166581819303097
    },
    {
     "epoch": 12,
     "loss": 3.1401911917242145,
     "val_ndcg10": 0.3101112573265949
    },
    {
     "epoch": 13,
     "loss": 3.114328436564351
    },
    {
     "epoch": 14,
     "loss": 3.0860877514859677,
     "val_ndcg10": 0.3186985376308735
    },
    {
     "epoch": 15,
     "loss": 3.0714299838846095
    },
    {
     "epoch": 16,
     "loss": 3.0456365668271483,
     "val_ndcg10": 0.33247662370994413
    },
    {
     "epoch": 17,
     "loss": 3.0284777358877415
    },
    {
     "epoch": 18,
     "loss": 3.01128729304308,
     "val_ndcg10": 0.33711390241928935
    },
    {
     "epoch": 19,
     "loss": 2.9895257666389563
    },
    {
     "epoch": 20,
     "loss": 2.976207242864198,
     "val_ndcg10": 0.347125750729061
    },
    {
     "epoch": 21,
     "loss": 2.9617290404743115
    },
    {
     "epoch": 22,
     "loss": 2.9458743314912827,
     "val_ndcg10": 0.3463319089912083
    },
    {
     "epoch": 23,
     "loss": 2.939977352715893
    },
    {
     "epoch": 24,
     "loss": 2.9215378671759864,
     "val_ndcg10": 0.34842970123406825
    },
    {
     "epoch": 25,
     "loss": 2.9095635037905097
    },
    {
     "epoch": 26,
     "loss": 2.900231442593893,
     "val_ndcg10": 0.349742291427414
    },
    {
     "epoch": 27,
     "loss": 2.8893864287257554
    },
    {
     "epoch": 28,
     "loss": 2.876610163759079,
     "val_ndcg10": 0.36539726199222533
    },
    {
     "epoch": 29,
     "loss": 2.8660255186821493
    },
    {
     "epoch": 30,
     "loss": 2.855578537290692,
     "val_ndcg10": 0.36560015587401057
    },
    {
     "epoch": 31,
     "loss": 2.8505778877242713
    },
    {
     "epoch": 32,
     "loss": 2.837795274059809,
     "val_ndcg10": 0.3659790546762964
    },
    {
     "epoch": 33,
     "loss": 2.8360691899536117
    },
    {
     "epoch": 34,
     "loss": 2.827517646332522,
     "val_ndcg10": 0.3738439165812178
    },
    {
     "epoch": 35,
     "loss": 2.8160471586601687
    },
    {
     "epoch": 36,
     "loss": 2.809438735574284,
     "val_ndcg10": 0.3807604759292392
    },
    {
     "epoch": 37,
     "loss": 2.802248130478809
    },
    {
     "epoch": 38,
     "loss": 2.7965417587173764,
     "val_ndcg10": 0.3752525089855552
    },
    {
     "epoch": 39,
     "loss": 2.7894689175089646
    },
    {
     "epoch": 40,
     "loss": 2.7854115991047794,
     "val_ndcg10": 0.37420438577498893
    },
    {
     "epoch": 41,
     "loss": 2.7725727424070477
    },
    {
     "epoch": 42,
     "loss": 2.769359396988228,
     "val_ndcg10": 0.37712352255573767
    },
    {
     "epoch": 43,
     "loss": 2.7639473571957334
    },
    {
     "epoch": 44,
     "loss": 2.7558128714317918,
     "val_ndcg10": 0.3766254501190252
    }
   ],
   "refit_epochs": 36,
   "test": {
    "hr@1": 0.1499489969398164,
    "hr@5": 0.4127847670860252,
    "hr@10": 0.5576334580074804,
    "hr@20": 0.6994219653179191,
    "ndcg@10": 0.3349198382354692,
    "mrr": 0.28466164874611366
   },
   "seconds": 1449.7
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 20
   },
   "val_ndcg10": 0.3860019324798413,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.29358
    ],
    [
     "{'k': 50, 'm': 20}",
     0.386
    ],
    [
     "{'k': 200, 'm': 5}",
     0.32428
    ],
    [
     "{'k': 200, 'm': 20}",
     0.36788
    ]
   ],
   "test": {
    "hr@1": 0.15286345752173702,
    "hr@5": 0.37711905571477145,
    "hr@10": 0.4898560580301485,
    "hr@20": 0.6456987419245155,
    "ndcg@10": 0.3054740448144985,
    "mrr": 0.26847965327569834
   },
   "seconds": 0.7
  },
  "DKT": {
   "hp": {
    "tau": 0.8
   },
   "val_ndcg10": 0.05853404207300214,
   "grid": [
    [
     "{'tau': 0.5}",
     0.04168
    ],
    [
     "{'tau': 0.6}",
     0.03737
    ],
    [
     "{'tau': 0.7}",
     0.03711
    ],
    [
     "{'tau': 0.8}",
     0.05853
    ],
    [
     "{'tau': 0.9}",
     0.04909
    ]
   ],
   "auc_dkt": 0.7639200293367931,
   "auc_rate": 0.5,
   "test": {
    "hr@1": 0.01394083645018701,
    "hr@5": 0.059163549812988776,
    "hr@10": 0.12750765045902754,
    "hr@20": 0.20673240394423664,
    "ndcg@10": 0.0580835994004781,
    "mrr": 0.059285265787153436
   },
   "seconds": 63.9
  }
 },
 "dataset": "a15",
 "protocol": "p2",
 "n_items": 100,
 "n_learners": 14228,
 "n_val": 964,
 "n_val_used": 964,
 "n_test": 2941
}

==> anc/results/a17_p1.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.0019065048429977056,
   "grid": [],
   "test": {
    "hr@1": 0.0004197828883658343,
    "hr@5": 0.0020989144418291712,
    "hr@10": 0.0041978288836583425,
    "hr@20": 0.008395657767316685,
    "ndcg@10": 0.001907308462404284,
    "mrr": 0.0035056845486839813
   },
   "seconds": 0.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.006280050193254905,
   "grid": [],
   "test": {
    "hr@1": 0.001756440281030445,
    "hr@5": 0.00702576112412178,
    "hr@10": 0.01756440281030445,
    "hr@20": 0.02810304449648712,
    "ndcg@10": 0.007673792517913114,
    "mrr": 0.008794434970274495
   },
   "seconds": 0.1
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.043383947198348455,
   "grid": [],
   "test": {
    "hr@1": 0.00819672131147541,
    "hr@5": 0.048302107728337235,
    "hr@10": 0.09836065573770492,
    "hr@20": 0.20989461358313818,
    "ndcg@10": 0.04326951870267592,
    "mrr": 0.04038430409617073
   },
   "seconds": 0.1
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.26049410836492426,
   "grid": [],
   "test": {
    "hr@1": 0.17037470725995316,
    "hr@5": 0.2933255269320843,
    "hr@10": 0.3407494145199063,
    "hr@20": 0.3975409836065574,
    "ndcg@10": 0.253105616417372,
    "mrr": 0.23391556451245762
   },
   "seconds": 0.1
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.7006529091580678,
   "grid": [],
   "test": {
    "hr@1": 0.6495901639344263,
    "hr@5": 0.7459016393442623,
    "hr@10": 0.7789812646370023,
    "hr@20": 0.8021077283372365,
    "ndcg@10": 0.7129579055906289,
    "mrr": 0.6953077659029399
   },
   "seconds": 0.1
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.6001811895783206,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.14393
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.59775
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.11767
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.60018
    ]
   ],
   "test": {
    "hr@1": 0.5089439054310249,
    "hr@5": 0.6765891602542657,
    "hr@10": 0.7303864168618267,
    "hr@20": 0.7769320843091335,
    "ndcg@10": 0.616985499117881,
    "mrr": 0.5865597557440606
   },
   "seconds": 1.5
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.1781218136859199,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.07336
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.11085
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.16424
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.08176
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.1178
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.17812
    ]
   ],
   "test": {
    "hr@1": 0.12783539645366343,
    "hr@5": 0.23086316493810638,
    "hr@10": 0.29894613583138174,
    "hr@20": 0.38992974238875877,
    "ndcg@10": 0.20250089653150846,
    "mrr": 0.18695603498258745
   },
   "seconds": 1.5
  },
  "EASE": {
   "hp": {
    "lam": 50.0
   },
   "val_ndcg10": 0.23433738970404824,
   "grid": [
    [
     "{'lam': 50.0}",
     0.23434
    ],
    [
     "{'lam': 200.0}",
     0.19044
    ],
    [
     "{'lam': 800.0}",
     0.11862
    ]
   ],
   "test": {
    "hr@1": 0.22218969555035128,
    "hr@5": 0.446935987509758,
    "hr@10": 0.5498912679826029,
    "hr@20": 0.6346604215456675,
    "ndcg@10": 0.3740512314682182,
    "mrr": 0.330255527379685
   },
   "seconds": 5.0
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.01,
    "alpha": 1.0
   },
   "val_ndcg10": 0.06701265616968698,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.06701
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.05038
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.06547
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.04907
    ]
   ],
   "test": {
    "hr@1": 0.03337236533957846,
    "hr@5": 0.08782201405152225,
    "hr@10": 0.12997658079625293,
    "hr@20": 0.1885245901639344,
    "ndcg@10": 0.07424137159381924,
    "mrr": 0.06920705951851291
   },
   "seconds": 5.7
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.006203751192150146,
   "grid": [],
   "test": {
    "hr@1": 0.001756440281030445,
    "hr@5": 0.0063622170179547235,
    "hr@10": 0.011904761904761904,
    "hr@20": 0.03351873536299766,
    "ndcg@10": 0.005746864531246132,
    "mrr": 0.010047024538057454
   },
   "seconds": 1.1
  },
  "aMCLD": {
   "hp": {
    "k": 20
   },
   "val_ndcg10": 0.0314398865936598,
   "grid": [
    [
     "{'k': 1}",
     0.0062
    ],
    [
     "{'k': 5}",
     0.02356
    ],
    [
     "{'k': 20}",
     0.03144
    ],
    [
     "{'k': 50}",
     0.02972
    ],
    [
     "{'k': 200}",
     0.02122
    ]
   ],
   "test": {
    "hr@1": 0.020491803278688523,
    "hr@5": 0.03747072599531616,
    "hr@10": 0.05152224824355972,
    "hr@20": 0.08255269320843091,
    "ndcg@10": 0.03359673927940679,
    "mrr": 0.03590524622592155
   },
   "seconds": 4.4
  },
  "ZPD": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.0055988956210161435,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00142
    ],
    [
     "{'tau': 0.6}",
     0.00071
    ],
    [
     "{'tau': 0.7}",
     0.00132
    ],
    [
     "{'tau': 0.8}",
     0.0042
    ],
    [
     "{'tau': 0.9}",
     0.0056
    ]
   ],
   "test": {
    "hr@1": 0.001756440281030445,
    "hr@5": 0.002927400468384075,
    "hr@10": 0.004098360655737705,
    "hr@20": 0.008782201405152224,
    "ndcg@10": 0.0027963710579609878,
    "mrr": 0.004233700987563776
   },
   "seconds": 0.5
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.7166655983848472,
   "log": [
    {
     "epoch": 1,
     "loss": 7.640660990388442
    },
    {
     "epoch": 2,
     "loss": 7.082900379221213,
     "val_ndcg10": 0.10514224778994409
    },
    {
     "epoch": 3,
     "loss": 6.5032777043388625
    },
    {
     "epoch": 4,
     "loss": 5.812710989230361,
     "val_ndcg10": 0.38919254431935074
    },
    {
     "epoch": 5,
     "loss": 5.1263795622096
    },
    {
     "epoch": 6,
     "loss": 4.522043256599611,
     "val_ndcg10": 0.5151148126710154
    },
    {
     "epoch": 7,
     "loss": 4.031253950181451
    },
    {
     "epoch": 8,
     "loss": 3.6502861178931374,
     "val_ndcg10": 0.5745874643568173
    },
    {
     "epoch": 9,
     "loss": 3.361775854741759
    },
    {
     "epoch": 10,
     "loss": 3.142190256349932,
     "val_ndcg10": 0.6180374686420832
    },
    {
     "epoch": 11,
     "loss": 2.977219879837147
    },
    {
     "epoch": 12,
     "loss": 2.851000188027748,
     "val_ndcg10": 0.6438909980836124
    },
    {
     "epoch": 13,
     "loss": 2.7453950038231847
    },
    {
     "epoch": 14,
     "loss": 2.664742026043551,
     "val_ndcg10": 0.6611429090430663
    },
    {
     "epoch": 15,
     "loss": 2.5958286965636703
    },
    {
     "epoch": 16,
     "loss": 2.5416172140005684,
     "val_ndcg10": 0.6717199552005998
    },
    {
     "epoch": 17,
     "loss": 2.4959444133840734
    },
    {
     "epoch": 18,
     "loss": 2.4565988376270496,
     "val_ndcg10": 0.6810522034797595
    },
    {
     "epoch": 19,
     "loss": 2.4225856785154845
    },
    {
     "epoch": 20,
     "loss": 2.3904185295598905,
     "val_ndcg10": 0.6848411500117412
    },
    {
     "epoch": 21,
     "loss": 2.3631279211200393
    },
    {
     "epoch": 22,
     "loss": 2.342052468805054,
     "val_ndcg10": 0.6875378849092805
    },
    {
     "epoch": 23,
     "loss": 2.3189785398013454
    },
    {
     "epoch": 24,
     "loss": 2.300118844554072,
     "val_ndcg10": 0.6910393814918033
    },
    {
     "epoch": 25,
     "loss": 2.2835135064264347
    },
    {
     "epoch": 26,
     "loss": 2.2658317286651624,
     "val_ndcg10": 0.6939920241129887
    },
    {
     "epoch": 27,
     "loss": 2.2521585931633727
    },
    {
     "epoch": 28,
     "loss": 2.236861071775289,
     "val_ndcg10": 0.6971233565462073
    },
    {
     "epoch": 29,
     "loss": 2.2258403575862444
    },
    {
     "epoch": 30,
     "loss": 2.213134146487463,
     "val_ndcg10": 0.6978333272877735
    },
    {
     "epoch": 31,
     "loss": 2.2013707940366567
    },
    {
     "epoch": 32,
     "loss": 2.1915506984176463,
     "val_ndcg10": 0.6996970540176133
    },
    {
     "epoch": 33,
     "loss": 2.1810435831410953
    },
    {
     "epoch": 34,
     "loss": 2.172056731116779,
     "val_ndcg10": 0.7026393477030063
    },
    {
     "epoch": 35,
     "loss": 2.1619638284343803
    },
    {
     "epoch": 36,
     "loss": 2.153301813648383,
     "val_ndcg10": 0.7036675757584447
    },
    {
     "epoch": 37,
     "loss": 2.143680786380171
    },
    {
     "epoch": 38,
     "loss": 2.1375846354048122,
     "val_ndcg10": 0.7047469077989448
    },
    {
     "epoch": 39,
     "loss": 2.1297620743581023
    },
    {
     "epoch": 40,
     "loss": 2.1225293321789285,
     "val_ndcg10": 0.7054004725056217
    },
    {
     "epoch": 41,
     "loss": 2.115333399467397
    },
    {
     "epoch": 42,
     "loss": 2.109687175665777,
     "val_ndcg10": 0.7071980259786316
    },
    {
     "epoch": 43,
     "loss": 2.1019961827038878
    },
    {
     "epoch": 44,
     "loss": 2.0960073849417444,
     "val_ndcg10": 0.7084370915539514
    },
    {
     "epoch": 45,
     "loss": 2.0905300708495735
    },
    {
     "epoch": 46,
     "loss": 2.0840959249630413,
     "val_ndcg10": 0.709294042858375
    },
    {
     "epoch": 47,
     "loss": 2.0799098102750553
    },
    {
     "epoch": 48,
     "loss": 2.0738637261146686,
     "val_ndcg10": 0.7098815315862085
    },
    {
     "epoch": 49,
     "loss": 2.067750034110996
    },
    {
     "epoch": 50,
     "loss": 2.0637048985465656,
     "val_ndcg10": 0.7097855154760627
    },
    {
     "epoch": 51,
     "loss": 2.0579326825777096
    },
    {
     "epoch": 52,
     "loss": 2.053583284725381,
     "val_ndcg10": 0.7101006022190747
    },
    {
     "epoch": 53,
     "loss": 2.049722254288624
    },
    {
     "epoch": 54,
     "loss": 2.044139943978345,
     "val_ndcg10": 0.7114095224229366
    },
    {
     "epoch": 55,
     "loss": 2.0417049652255295
    },
    {
     "epoch": 56,
     "loss": 2.0353098832131025,
     "val_ndcg10": 0.7110399288680176
    },
    {
     "epoch": 57,
     "loss": 2.031734493076616
    },
    {
     "epoch": 58,
     "loss": 2.0282329497980434,
     "val_ndcg10": 0.7132795455057719
    },
    {
     "epoch": 59,
     "loss": 2.022889487511726
    },
    {
     "epoch": 60,
     "loss": 2.021247555163921,
     "val_ndcg10": 0.7129705765099108
    },
    {
     "epoch": 61,
     "loss": 2.0162790454345285
    },
    {
     "epoch": 62,
     "loss": 2.0136336299334348,
     "val_ndcg10": 0.713889784759402
    },
    {
     "epoch": 63,
     "loss": 2.011008564077946
    },
    {
     "epoch": 64,
     "loss": 2.0059285069045405,
     "val_ndcg10": 0.7138049009473686
    },
    {
     "epoch": 65,
     "loss": 2.0023702140276245
    },
    {
     "epoch": 66,
     "loss": 2.0007310666380054,
     "val_ndcg10": 0.7132714276355573
    },
    {
     "epoch": 67,
     "loss": 1.9968015219277666
    },
    {
     "epoch": 68,
     "loss": 1.9927714922078925,
     "val_ndcg10": 0.7144454881326595
    },
    {
     "epoch": 69,
     "loss": 1.9911670678393403
    },
    {
     "epoch": 70,
     "loss": 1.9857385442052935,
     "val_ndcg10": 0.7153768374667164
    },
    {
     "epoch": 71,
     "loss": 1.9840967824598856
    },
    {
     "epoch": 72,
     "loss": 1.9805838925660162,
     "val_ndcg10": 0.7138204377644307
    },
    {
     "epoch": 73,
     "loss": 1.979266887696999
    },
    {
     "epoch": 74,
     "loss": 1.9755487591676493,
     "val_ndcg10": 0.7166655983848472
    },
    {
     "epoch": 75,
     "loss": 1.973434916188659
    },
    {
     "epoch": 76,
     "loss": 1.9699575367096371,
     "val_ndcg10": 0.7146780063872437
    },
    {
     "epoch": 77,
     "loss": 1.9675995486109108
    },
    {
     "epoch": 78,
     "loss": 1.9659491445501078,
     "val_ndcg10": 0.7153104796911683
    },
    {
     "epoch": 79,
     "loss": 1.9649421539221685
    },
    {
     "epoch": 80,
     "loss": 1.9601357539346653,
     "val_ndcg10": 0.7140776479472726
    },
    {
     "epoch": 81,
     "loss": 1.9579158157252219
    },
    {
     "epoch": 82,
     "loss": 1.956180297046659,
     "val_ndcg10": 0.715957493460055
    }
   ],
   "test": {
    "hr@1": 0.677400468384075,
    "hr@5": 0.7511709601873536,
    "hr@10": 0.7862997658079626,
    "hr@20": 0.8056206088992974,
    "ndcg@10": 0.7279137041813326,
    "mrr": 0.7135951739568225
   },
   "seconds": 2562.4
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.4956479852836722,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.49565
    ],
    [
     "{'k': 50, 'm': 20}",
     0.29439
    ],
    [
     "{'k': 200, 'm': 5}",
     0.42837
    ],
    [
     "{'k': 200, 'm': 20}",
     0.21899
    ]
   ],
   "test": {
    "hr@1": 0.41856529497044725,
    "hr@5": 0.5694239991078399,
    "hr@10": 0.6248536299765808,
    "hr@20": 0.6741803278688525,
    "ndcg@10": 0.5196598122568684,
    "mrr": 0.493331528186239
   },
   "seconds": 1.1
  },
  "DKT": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.012043829034509242,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00134
    ],
    [
     "{'tau': 0.6}",
     0.00167
    ],
    [
     "{'tau': 0.7}",
     0.00388
    ],
    [
     "{'tau': 0.8}",
     0.00297
    ],
    [
     "{'tau': 0.9}",
     0.01204
    ]
   ],
   "auc_dkt": 0.7195695179480243,
   "auc_rate": 0.6086025959679646,
   "test": {
    "hr@1": 0.00351288056206089,
    "hr@5": 0.0117096018735363,
    "hr@10": 0.016978922716627636,
    "hr@20": 0.022833723653395786,
    "ndcg@10": 0.009243431564437816,
    "mrr": 0.009635898755918486
   },
   "seconds": 41.1
  }
 },
 "dataset": "a17",
 "protocol": "p1",
 "n_items": 2618,
 "n_learners": 1708,
 "n_val": 1708,
 "n_val_used": 1708,
 "n_test": 1708
}

==> anc/results/a17_p2.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.0017804522464951534,
   "grid": [],
   "test": {
    "hr@1": 0.00039811988853870014,
    "hr@5": 0.001990599442693501,
    "hr@10": 0.003981198885387002,
    "hr@20": 0.007962397770774003,
    "ndcg@10": 0.0018088813372487025,
    "mrr": 0.0033464748176278768
   },
   "seconds": 0.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.0009831714363709948,
   "grid": [],
   "test": {
    "hr@1": 0.0021344717182497333,
    "hr@5": 0.005336179295624333,
    "hr@10": 0.007470651013874066,
    "hr@20": 0.016008537886873,
    "ndcg@10": 0.004818769925683665,
    "mrr": 0.0076865951381060935
   },
   "seconds": 0.1
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.01650498143523146,
   "grid": [],
   "test": {
    "hr@1": 0.0016008537886872999,
    "hr@5": 0.011038101403236033,
    "hr@10": 0.03417404192462365,
    "hr@20": 0.06622109859585454,
    "ndcg@10": 0.013835940708292334,
    "mrr": 0.013685103566818587
   },
   "seconds": 0.1
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.10110022922231776,
   "grid": [],
   "test": {
    "hr@1": 0.0864461045891142,
    "hr@5": 0.13875065921184507,
    "hr@10": 0.16366532616510748,
    "hr@20": 0.18788099945263548,
    "ndcg@10": 0.12351522689314365,
    "mrr": 0.11564516161799251
   },
   "seconds": 0.2
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.3155317539389309,
   "grid": [],
   "test": {
    "hr@1": 0.27321237993596587,
    "hr@5": 0.33048737104233367,
    "hr@10": 0.34187122020633226,
    "hr@20": 0.36250444681607963,
    "ndcg@10": 0.3093833331063352,
    "mrr": 0.30283597684958063
   },
   "seconds": 0.1
  },
  "ItemKNN": {
   "hp": {
    "k": 50,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.2763124451300877,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.11382
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.27631
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.10737
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.27268
    ]
   ],
   "test": {
    "hr@1": 0.2303450729277837,
    "hr@5": 0.29935965848452506,
    "hr@10": 0.31510138740661686,
    "hr@20": 0.343649946638207,
    "ndcg@10": 0.2738546347041874,
    "mrr": 0.26591347385578423
   },
   "seconds": 1.5
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.12161861168824221,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.09784
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.1111
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.11786
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.10393
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.11952
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.12162
    ]
   ],
   "test": {
    "hr@1": 0.05478477410174315,
    "hr@5": 0.11419423692636073,
    "hr@10": 0.15795090715048027,
    "hr@20": 0.21387406616862328,
    "ndcg@10": 0.09966861706872368,
    "mrr": 0.091883430547682
   },
   "seconds": 2.9
  },
  "EASE": {
   "hp": {
    "lam": 50.0
   },
   "val_ndcg10": 0.20194832578691602,
   "grid": [
    [
     "{'lam': 50.0}",
     0.20195
    ],
    [
     "{'lam': 200.0}",
     0.1809
    ],
    [
     "{'lam': 800.0}",
     0.14226
    ]
   ],
   "test": {
    "hr@1": 0.1008537886872999,
    "hr@5": 0.21077908217716115,
    "hr@10": 0.25720384204909286,
    "hr@20": 0.30096051227321235,
    "ndcg@10": 0.17587729904213772,
    "mrr": 0.15810859061829008
   },
   "seconds": 5.0
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.01,
    "alpha": 1.0
   },
   "val_ndcg10": 0.08849325531565473,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.08849
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.08615
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.08808
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.08752
    ]
   ],
   "test": {
    "hr@1": 0.025613660618996798,
    "hr@5": 0.061899679829242264,
    "hr@10": 0.10245464247598719,
    "hr@20": 0.14621131270010673,
    "ndcg@10": 0.05826379522369283,
    "mrr": 0.05364069537710575
   },
   "seconds": 7.3
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.01406507176917599,
   "grid": [],
   "test": {
    "hr@1": 0.0026680896478121665,
    "hr@5": 0.006937033084311633,
    "hr@10": 0.020277481323372464,
    "hr@20": 0.04891497687655638,
    "ndcg@10": 0.0093281442944801,
    "mrr": 0.01293803449070227
   },
   "seconds": 1.1
  },
  "aMCLD": {
   "hp": {
    "k": 50
   },
   "val_ndcg10": 0.08055841585254972,
   "grid": [
    [
     "{'k': 1}",
     0.01363
    ],
    [
     "{'k': 5}",
     0.0483
    ],
    [
     "{'k': 20}",
     0.07723
    ],
    [
     "{'k': 50}",
     0.08056
    ],
    [
     "{'k': 200}",
     0.06295
    ]
   ],
   "test": {
    "hr@1": 0.0384204909284952,
    "hr@5": 0.07257203842049093,
    "hr@10": 0.09178228388473852,
    "hr@20": 0.13553895410885805,
    "ndcg@10": 0.06323313195896708,
    "mrr": 0.06257901234528836
   },
   "seconds": 2.5
  },
  "ZPD": {
   "hp": {
    "tau": 0.6
   },
   "val_ndcg10": 0.0059577138412909856,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00019
    ],
    [
     "{'tau': 0.6}",
     0.00596
    ],
    [
     "{'tau': 0.7}",
     0.00112
    ],
    [
     "{'tau': 0.8}",
     0.00367
    ],
    [
     "{'tau': 0.9}",
     0.0026
    ]
   ],
   "test": {
    "hr@1": 3.5574528637495556e-06,
    "hr@5": 1.7787264318747778e-05,
    "hr@10": 0.006438989683386695,
    "hr@20": 0.020359302739238708,
    "ndcg@10": 0.0019681249219599016,
    "mrr": 0.0032770881390514757
   },
   "seconds": 0.6
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.33488804947501905,
   "log": [
    {
     "epoch": 1,
     "loss": 7.639187959108254
    },
    {
     "epoch": 2,
     "loss": 7.040987233143402,
     "val_ndcg10": 0.006175859367633547
    },
    {
     "epoch": 3,
     "loss": 6.661029864689416
    },
    {
     "epoch": 4,
     "loss": 6.158730628049984,
     "val_ndcg10": 0.05082456107764794
    },
    {
     "epoch": 5,
     "loss": 5.594744353670947
    },
    {
     "epoch": 6,
     "loss": 5.033365258625614,
     "val_ndcg10": 0.10600148185450792
    },
    {
     "epoch": 7,
     "loss": 4.5236882500220545
    },
    {
     "epoch": 8,
     "loss": 4.090170872831757,
     "val_ndcg10": 0.16163068524018925
    },
    {
     "epoch": 9,
     "loss": 3.7312025964708004
    },
    {
     "epoch": 10,
     "loss": 3.4429674146869376,
     "val_ndcg10": 0.20349293851531616
    },
    {
     "epoch": 11,
     "loss": 3.214307266280243
    },
    {
     "epoch": 12,
     "loss": 3.0334107557391676,
     "val_ndcg10": 0.2384160053863067
    },
    {
     "epoch": 13,
     "loss": 2.8882885785807995
    },
    {
     "epoch": 14,
     "loss": 2.771243185721846,
     "val_ndcg10": 0.2630662119240407
    },
    {
     "epoch": 15,
     "loss": 2.6745174674130525
    },
    {
     "epoch": 16,
     "loss": 2.5945378949113826,
     "val_ndcg10": 0.274231270801266
    },
    {
     "epoch": 17,
     "loss": 2.5269277438227715
    },
    {
     "epoch": 18,
     "loss": 2.4696016767659494,
     "val_ndcg10": 0.2848466514523516
    },
    {
     "epoch": 19,
     "loss": 2.4222634941673307
    },
    {
     "epoch": 20,
     "loss": 2.3804998919758646,
     "val_ndcg10": 0.29332809171906943
    },
    {
     "epoch": 21,
     "loss": 2.3423849477271705
    },
    {
     "epoch": 22,
     "loss": 2.311923353989446,
     "val_ndcg10": 0.299142275483483
    },
    {
     "epoch": 23,
     "loss": 2.281123986501787
    },
    {
     "epoch": 24,
     "loss": 2.256363795257605,
     "val_ndcg10": 0.30198506377212214
    },
    {
     "epoch": 25,
     "loss": 2.235477686570618
    },
    {
     "epoch": 26,
     "loss": 2.2124475670185357,
     "val_ndcg10": 0.3085125900032616
    },
    {
     "epoch": 27,
     "loss": 2.192437949864117
    },
    {
     "epoch": 28,
     "loss": 2.1753683219002644,
     "val_ndcg10": 0.3124727166902008
    },
    {
     "epoch": 29,
     "loss": 2.160828935124765
    },
    {
     "epoch": 30,
     "loss": 2.1437045257175695,
     "val_ndcg10": 0.31640248011619326
    },
    {
     "epoch": 31,
     "loss": 2.130606806770075
    },
    {
     "epoch": 32,
     "loss": 2.1176336426507087,
     "val_ndcg10": 0.31736470101901654
    },
    {
     "epoch": 33,
     "loss": 2.1063122262553122
    },
    {
     "epoch": 34,
     "loss": 2.0939182417791278,
     "val_ndcg10": 0.31793138169397905
    },
    {
     "epoch": 35,
     "loss": 2.0835001847261605
    },
    {
     "epoch": 36,
     "loss": 2.0726880499881566,
     "val_ndcg10": 0.32145158386005757
    },
    {
     "epoch": 37,
     "loss": 2.063458232259
    },
    {
     "epoch": 38,
     "loss": 2.054023279765811,
     "val_ndcg10": 0.32245621014269
    },
    {
     "epoch": 39,
     "loss": 2.046016553099673
    },
    {
     "epoch": 40,
     "loss": 2.036439805035555,
     "val_ndcg10": 0.3235536917239676
    },
    {
     "epoch": 41,
     "loss": 2.0281865903034153
    },
    {
     "epoch": 42,
     "loss": 2.020265230469276,
     "val_ndcg10": 0.3210862452485402
    },
    {
     "epoch": 43,
     "loss": 2.015109699972129
    },
    {
     "epoch": 44,
     "loss": 2.007020069963625,
     "val_ndcg10": 0.32545113617853794
    },
    {
     "epoch": 45,
     "loss": 1.9994788577873353
    },
    {
     "epoch": 46,
     "loss": 1.9921834044265152,
     "val_ndcg10": 0.32680225710276417
    },
    {
     "epoch": 47,
     "loss": 1.9868904965220995
    },
    {
     "epoch": 48,
     "loss": 1.9817419105534113,
     "val_ndcg10": 0.32718504346684085
    },
    {
     "epoch": 49,
     "loss": 1.9747602212653843
    },
    {
     "epoch": 50,
     "loss": 1.9697752708613272,
     "val_ndcg10": 0.32880313514442144
    },
    {
     "epoch": 51,
     "loss": 1.9669022648516705
    },
    {
     "epoch": 52,
     "loss": 1.9597829790735994,
     "val_ndcg10": 0.33025012139330273
    },
    {
     "epoch": 53,
     "loss": 1.9528351356066087
    },
    {
     "epoch": 54,
     "loss": 1.9500942983712506,
     "val_ndcg10": 0.3292295163202085
    },
    {
     "epoch": 55,
     "loss": 1.9435079961098223
    },
    {
     "epoch": 56,
     "loss": 1.9402071060938952,
     "val_ndcg10": 0.33002952145455083
    },
    {
     "epoch": 57,
     "loss": 1.933559426800944
    },
    {
     "epoch": 58,
     "loss": 1.9296582563877038,
     "val_ndcg10": 0.32876893013920877
    },
    {
     "epoch": 59,
     "loss": 1.9256951724757847
    },
    {
     "epoch": 60,
     "loss": 1.9214530428740786,
     "val_ndcg10": 0.330866919409189
    },
    {
     "epoch": 61,
     "loss": 1.9186365445184486
    },
    {
     "epoch": 62,
     "loss": 1.913767256872647,
     "val_ndcg10": 0.33094778694394206
    },
    {
     "epoch": 63,
     "loss": 1.910824108999299
    },
    {
     "epoch": 64,
     "loss": 1.9045133966935133,
     "val_ndcg10": 0.3304791916263152
    },
    {
     "epoch": 65,
     "loss": 1.902327838779662
    },
    {
     "epoch": 66,
     "loss": 1.8973426966232458,
     "val_ndcg10": 0.3300578615615727
    },
    {
     "epoch": 67,
     "loss": 1.8938761772237973
    },
    {
     "epoch": 68,
     "loss": 1.8910030876510147,
     "val_ndcg10": 0.33341741157130933
    },
    {
     "epoch": 69,
     "loss": 1.8876006113592148
    },
    {
     "epoch": 70,
     "loss": 1.8842060977679422,
     "val_ndcg10": 0.3328704772970408
    },
    {
     "epoch": 71,
     "loss": 1.8813336324171193
    },
    {
     "epoch": 72,
     "loss": 1.8781362758635394,
     "val_ndcg10": 0.3311527802410892
    },
    {
     "epoch": 73,
     "loss": 1.8762443916824343
    },
    {
     "epoch": 74,
     "loss": 1.871366840684632,
     "val_ndcg10": 0.33174395864660705
    },
    {
     "epoch": 75,
     "loss": 1.8687886478680171
    },
    {
     "epoch": 76,
     "loss": 1.8645365637413207,
     "val_ndcg10": 0.33488804947501905
    },
    {
     "epoch": 77,
     "loss": 1.8608937538990176
    },
    {
     "epoch": 78,
     "loss": 1.8583663142388314,
     "val_ndcg10": 0.3345669948469962
    },
    {
     "epoch": 79,
     "loss": 1.8548892137261632
    },
    {
     "epoch": 80,
     "loss": 1.8533380773411259,
     "val_ndcg10": 0.33331168395370203
    },
    {
     "epoch": 81,
     "loss": 1.8500239235888674
    },
    {
     "epoch": 82,
     "loss": 1.8491298912873966,
     "val_ndcg10": 0.334543994662394
    }
   ],
   "refit_epochs": 76,
   "test": {
    "hr@1": 0.2945570971184632,
    "hr@5": 0.3383137673425827,
    "hr@10": 0.35005336179295626,
    "hr@20": 0.37566702241195304,
    "ndcg@10": 0.3218435941907986,
    "mrr": 0.3198984906494823
   },
   "seconds": 3725.3
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.2725598295731198,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.27256
    ],
    [
     "{'k': 50, 'm': 20}",
     0.19081
    ],
    [
     "{'k': 200, 'm': 5}",
     0.26244
    ],
    [
     "{'k': 200, 'm': 20}",
     0.17158
    ]
   ],
   "test": {
    "hr@1": 0.21753824261828528,
    "hr@5": 0.31065457132693,
    "hr@10": 0.3287086446104589,
    "hr@20": 0.3448239060832444,
    "ndcg@10": 0.2742749228164464,
    "mrr": 0.26146203311732336
   },
   "seconds": 0.3
  },
  "DKT": {
   "hp": {
    "tau": 0.6
   },
   "val_ndcg10": 0.004660774437750593,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00044
    ],
    [
     "{'tau': 0.6}",
     0.00466
    ],
    [
     "{'tau': 0.7}",
     0.00261
    ],
    [
     "{'tau': 0.8}",
     0.00127
    ],
    [
     "{'tau': 0.9}",
     0.00405
    ]
   ],
   "auc_dkt": 0.6603409662233192,
   "auc_rate": 0.5279880250468486,
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.004268943436499467,
    "hr@10": 0.005336179295624333,
    "hr@20": 0.009622909996442545,
    "ndcg@10": 0.0023612262649798485,
    "mrr": 0.0035931485223100962
   },
   "seconds": 58.9
  }
 },
 "dataset": "a17",
 "protocol": "p2",
 "n_items": 2618,
 "n_learners": 1708,
 "n_val": 768,
 "n_val_used": 768,
 "n_test": 937
}

==> anc/results/ednet_p1.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.0005687594298735803,
   "grid": [],
   "test": {
    "hr@1": 0.00012514142293527139,
    "hr@5": 0.0006257071146763569,
    "hr@10": 0.0012514142293527139,
    "hr@20": 0.0025028284587054277,
    "ndcg@10": 0.0005685874807592155,
    "mrr": 0.0011956575597976192
   },
   "seconds": 0.2
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.007975943804926777,
   "grid": [],
   "test": {
    "hr@1": 0.00412182276162125,
    "hr@5": 0.010991527364323335,
    "hr@10": 0.016487291046485,
    "hr@20": 0.02610487749026792,
    "ndcg@10": 0.009227816841216449,
    "mrr": 0.010467859454773952
   },
   "seconds": 0.2
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.0015282402555300053,
   "grid": [],
   "test": {
    "hr@1": 0.0002289901534234028,
    "hr@5": 0.0004579803068468056,
    "hr@10": 0.0018319212273872224,
    "hr@20": 0.00412182276162125,
    "ndcg@10": 0.0008145738227724411,
    "mrr": 0.0017908351138301599
   },
   "seconds": 0.5
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.008724248217470995,
   "grid": [],
   "test": {
    "hr@1": 0.002289901534234028,
    "hr@5": 0.010304556904053125,
    "hr@10": 0.02129608426837646,
    "hr@20": 0.03892832608197847,
    "ndcg@10": 0.009703246382943701,
    "mrr": 0.010979927244276962
   },
   "seconds": 0.7
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.037409573186102815,
   "grid": [],
   "test": {
    "hr@1": 0.012823448591710557,
    "hr@5": 0.041447217769635905,
    "hr@10": 0.06709411495305702,
    "hr@20": 0.10785436226242272,
    "ndcg@10": 0.03491566939714672,
    "mrr": 0.032414631669732456
   },
   "seconds": 0.4
  },
  "ItemKNN": {
   "hp": {
    "k": 50,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.044402483235042985,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.02701
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.0444
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.02716
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.04436
    ]
   ],
   "test": {
    "hr@1": 0.013281428898557362,
    "hr@5": 0.047400961758644375,
    "hr@10": 0.07510877032287612,
    "hr@20": 0.1222807419280971,
    "ndcg@10": 0.039608355502600855,
    "mrr": 0.03707405736499454
   },
   "seconds": 9.8
  },
  "RP3beta": {
   "hp": {
    "alpha": 0.5,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.026472946731510714,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.01707
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.02575
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.02647
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.01707
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.0229
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.01461
    ]
   ],
   "test": {
    "hr@1": 0.006411724295855278,
    "hr@5": 0.029997710098465767,
    "hr@10": 0.04671399129837417,
    "hr@20": 0.07694069155026334,
    "ndcg@10": 0.023519555589056006,
    "mrr": 0.022683086050065998
   },
   "seconds": 20.3
  },
  "EASE": {
   "hp": {
    "lam": 200.0
   },
   "val_ndcg10": 0.025704078765810396,
   "grid": [
    [
     "{'lam': 50.0}",
     0.02226
    ],
    [
     "{'lam': 200.0}",
     0.0257
    ],
    [
     "{'lam': 800.0}",
     0.02555
    ]
   ],
   "test": {
    "hr@1": 0.009159606136936112,
    "hr@5": 0.027936798717655142,
    "hr@10": 0.04442408976414014,
    "hr@20": 0.06755209525990383,
    "ndcg@10": 0.02384268459676006,
    "mrr": 0.023367344287995005
   },
   "seconds": 98.3
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.01,
    "alpha": 10.0
   },
   "val_ndcg10": 0.01993080908463553,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.019
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.01993
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.01926
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.0199
    ]
   ],
   "test": {
    "hr@1": 0.0038928326081978477,
    "hr@5": 0.018548202427295626,
    "hr@10": 0.03434852301351042,
    "hr@20": 0.055873597435310285,
    "ndcg@10": 0.015971559219804456,
    "mrr": 0.016101394372576728
   },
   "seconds": 38.2
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.0018584645377968294,
   "grid": [],
   "test": {
    "hr@1": 0.0001144950767117014,
    "hr@5": 0.0010686207159758797,
    "hr@10": 0.0021754064575223264,
    "hr@20": 0.005266773528738264,
    "ndcg@10": 0.0008953278563604895,
    "mrr": 0.002122021437161874
   },
   "seconds": 6.9
  },
  "aMCLD": {
   "hp": {
    "k": 200
   },
   "val_ndcg10": 0.007874976425456495,
   "grid": [
    [
     "{'k': 1}",
     0.00186
    ],
    [
     "{'k': 5}",
     0.00266
    ],
    [
     "{'k': 20}",
     0.00542
    ],
    [
     "{'k': 50}",
     0.00577
    ],
    [
     "{'k': 200}",
     0.00787
    ]
   ],
   "test": {
    "hr@1": 0.0018319212273872224,
    "hr@5": 0.009159606136936112,
    "hr@10": 0.018319212273872225,
    "hr@20": 0.03366155255324021,
    "ndcg@10": 0.00842255897569515,
    "mrr": 0.009442283528320968
   },
   "seconds": 31.9
  },
  "ZPD": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.0008889873742873651,
   "grid": [
    [
     "{'tau': 0.5}",
     0.0
    ],
    [
     "{'tau': 0.6}",
     0.00013
    ],
    [
     "{'tau': 0.7}",
     0.00011
    ],
    [
     "{'tau': 0.8}",
     0.00039
    ],
    [
     "{'tau': 0.9}",
     0.00089
    ]
   ],
   "test": {
    "hr@1": 0.0002289901534234028,
    "hr@5": 0.0013739409205404168,
    "hr@10": 0.002289901534234028,
    "hr@20": 0.004350812915044653,
    "ndcg@10": 0.0011332815272358365,
    "mrr": 0.0016549940468108075
   },
   "seconds": 2.0
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.04794903790680354,
   "log": [
    {
     "epoch": 1,
     "loss": 8.575246205778832
    },
    {
     "epoch": 2,
     "loss": 8.522412089213043,
     "val_ndcg10": 0.008348268591946564
    },
    {
     "epoch": 3,
     "loss": 8.519248271338657
    },
    {
     "epoch": 4,
     "loss": 8.514271599925515,
     "val_ndcg10": 0.008945303542856721
    },
    {
     "epoch": 5,
     "loss": 8.398382938898473
    },
    {
     "epoch": 6,
     "loss": 8.019795921375286,
     "val_ndcg10": 0.031068329606801406
    },
    {
     "epoch": 7,
     "loss": 7.775167698151744
    },
    {
     "epoch": 8,
     "loss": 7.637308602341106,
     "val_ndcg10": 0.03813959846744281
    },
    {
     "epoch": 9,
     "loss": 7.541255359594546
    },
    {
     "epoch": 10,
     "loss": 7.460567313322182,
     "val_ndcg10": 0.04230074332196855
    },
    {
     "epoch": 11,
     "loss": 7.393619507638742
    },
    {
     "epoch": 12,
     "loss": 7.345900644109015,
     "val_ndcg10": 0.04677163780355613
    },
    {
     "epoch": 13,
     "loss": 7.308797464639401
    },
    {
     "epoch": 14,
     "loss": 7.277038744332387,
     "val_ndcg10": 0.04761133843423036
    },
    {
     "epoch": 15,
     "loss": 7.249188070827699
    },
    {
     "epoch": 16,
     "loss": 7.224952013097038,
     "val_ndcg10": 0.04898285504574169
    },
    {
     "epoch": 17,
     "loss": 7.204764515091188
    },
    {
     "epoch": 18,
     "loss": 7.186889350256402,
     "val_ndcg10": 0.05108001681145507
    },
    {
     "epoch": 19,
     "loss": 7.1721040515132675
    },
    {
     "epoch": 20,
     "loss": 7.15749095491464,
     "val_ndcg10": 0.04854229139578098
    },
    {
     "epoch": 21,
     "loss": 7.143923220713685
    },
    {
     "epoch": 22,
     "loss": 7.133138072975796,
     "val_ndcg10": 0.04975190936814218
    }
   ],
   "test": {
    "hr@1": 0.014655369819097779,
    "hr@5": 0.04785894206549118,
    "hr@10": 0.08335241584611862,
    "hr@20": 0.1316693382184566,
    "ndcg@10": 0.04240388285898195,
    "mrr": 0.03982423401753861
   },
   "seconds": 4713.0
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.04583102581087512,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.04583
    ],
    [
     "{'k': 50, 'm': 20}",
     0.03729
    ],
    [
     "{'k': 200, 'm': 5}",
     0.0387
    ],
    [
     "{'k': 200, 'm': 20}",
     0.03286
    ]
   ],
   "test": {
    "hr@1": 0.012136478131440347,
    "hr@5": 0.04442408976414014,
    "hr@10": 0.07098694756125487,
    "hr@20": 0.10968628348980994,
    "ndcg@10": 0.03695354496120005,
    "mrr": 0.03456460150893446
   },
   "seconds": 6.7
  },
  "DKT": {
   "hp": {
    "tau": 0.8
   },
   "val_ndcg10": 0.0009865986575892966,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00028
    ],
    [
     "{'tau': 0.6}",
     0.00091
    ],
    [
     "{'tau': 0.7}",
     0.0004
    ],
    [
     "{'tau': 0.8}",
     0.00099
    ],
    [
     "{'tau': 0.9}",
     0.00097
    ]
   ],
   "auc_dkt": 0.651742579995369,
   "auc_rate": 0.5866326330068139,
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0009159606136936112,
    "hr@10": 0.0013739409205404168,
    "hr@20": 0.002976871994504236,
    "ndcg@10": 0.0005789480777466393,
    "mrr": 0.001198236246928319
   },
   "seconds": 140.6
  }
 },
 "dataset": "ednet",
 "protocol": "p1",
 "n_items": 8472,
 "n_learners": 4387,
 "n_val": 4367,
 "n_val_used": 4000,
 "n_test": 4367
}

==> anc/results/ednet_p2.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.0005679919097170994,
   "grid": [],
   "test": {
    "hr@1": 0.00012646656662113718,
    "hr@5": 0.0006323328331056859,
    "hr@10": 0.0012646656662113718,
    "hr@20": 0.0025293313324227435,
    "ndcg@10": 0.0005746083497274397,
    "mrr": 0.0012069871737962377
   },
   "seconds": 0.4
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.00745739806071811,
   "grid": [],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.008567931456548347,
    "hr@10": 0.01591187270501836,
    "hr@20": 0.024173806609547124,
    "ndcg@10": 0.006729197929351648,
    "mrr": 0.0072264928416138725
   },
   "seconds": 0.3
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.0015569182933974387,
   "grid": [],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0006119951040391676,
    "hr@10": 0.0018359853121175031,
    "hr@20": 0.004283965728274173,
    "ndcg@10": 0.0006338133521135887,
    "mrr": 0.0014419669999927035
   },
   "seconds": 0.8
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.004863155763153474,
   "grid": [],
   "test": {
    "hr@1": 0.0018359853121175031,
    "hr@5": 0.006527947776417789,
    "hr@10": 0.011015911872705019,
    "hr@20": 0.017747858017135864,
    "ndcg@10": 0.005416193560214373,
    "mrr": 0.006030006974309124
   },
   "seconds": 1.1
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.012045258777785454,
   "grid": [],
   "test": {
    "hr@1": 0.0073439412484700125,
    "hr@5": 0.015299877600979192,
    "hr@10": 0.0208078335373317,
    "hr@20": 0.03733170134638923,
    "ndcg@10": 0.013308832332165312,
    "mrr": 0.014912826021214813
   },
   "seconds": 0.5
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 1.0,
    "shrink": 10.0
   },
   "val_ndcg10": 0.01723033383818664,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.01582
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.0115
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.01723
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.01277
    ]
   ],
   "test": {
    "hr@1": 0.006119951040391677,
    "hr@5": 0.025091799265605876,
    "hr@10": 0.038555691554467565,
    "hr@20": 0.05997552019583843,
    "ndcg@10": 0.020399063217096867,
    "mrr": 0.02042219673758823
   },
   "seconds": 8.6
  },
  "RP3beta": {
   "hp": {
    "alpha": 0.5,
    "beta": 0.3,
    "k": 200
   },
   "val_ndcg10": 0.016403667296398052,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.0146
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.0164
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.01296
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.01339
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.01225
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.00694
    ]
   ],
   "test": {
    "hr@1": 0.0036719706242350062,
    "hr@5": 0.0208078335373317,
    "hr@10": 0.03488372093023256,
    "hr@20": 0.05752753977968176,
    "ndcg@10": 0.017183851419798817,
    "mrr": 0.017361628513208896
   },
   "seconds": 15.8
  },
  "EASE": {
   "hp": {
    "lam": 800.0
   },
   "val_ndcg10": 0.020281637747320138,
   "grid": [
    [
     "{'lam': 50.0}",
     0.01673
    ],
    [
     "{'lam': 200.0}",
     0.01994
    ],
    [
     "{'lam': 800.0}",
     0.02028
    ]
   ],
   "test": {
    "hr@1": 0.0036719706242350062,
    "hr@5": 0.021419828641370868,
    "hr@10": 0.03243574051407589,
    "hr@20": 0.052019583843329255,
    "ndcg@10": 0.015737680041513935,
    "mrr": 0.01618329000622068
   },
   "seconds": 98.8
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.1,
    "alpha": 1.0
   },
   "val_ndcg10": 0.011662746963338425,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.01162
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.00948
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.01166
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.00948
    ]
   ],
   "test": {
    "hr@1": 0.0030599755201958386,
    "hr@5": 0.011627906976744186,
    "hr@10": 0.022031823745410038,
    "hr@20": 0.04589963280293757,
    "ndcg@10": 0.010728792713163524,
    "mrr": 0.012964847390441923
   },
   "seconds": 38.9
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.0001989984285519678,
   "grid": [],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0006119951040391676,
    "hr@10": 0.0030599755201958386,
    "hr@20": 0.0036719706242350062,
    "ndcg@10": 0.001079654976356725,
    "mrr": 0.001927430280172009
   },
   "seconds": 4.4
  },
  "aMCLD": {
   "hp": {
    "k": 200
   },
   "val_ndcg10": 0.010069287037364153,
   "grid": [
    [
     "{'k': 1}",
     0.0004
    ],
    [
     "{'k': 5}",
     0.0027
    ],
    [
     "{'k': 20}",
     0.00816
    ],
    [
     "{'k': 50}",
     0.00881
    ],
    [
     "{'k': 200}",
     0.01007
    ]
   ],
   "test": {
    "hr@1": 0.0018359853121175031,
    "hr@5": 0.0073439412484700125,
    "hr@10": 0.012851897184822521,
    "hr@20": 0.023255813953488372,
    "ndcg@10": 0.006273984184485001,
    "mrr": 0.008047083530996231
   },
   "seconds": 20.0
  },
  "ZPD": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.0017908745048628616,
   "grid": [
    [
     "{'tau': 0.5}",
     0.0
    ],
    [
     "{'tau': 0.6}",
     0.00042
    ],
    [
     "{'tau': 0.7}",
     6e-05
    ],
    [
     "{'tau': 0.8}",
     0.00017
    ],
    [
     "{'tau': 0.9}",
     0.00179
    ]
   ],
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.0012239902080783353,
    "hr@20": 0.0024479804161566705,
    "ndcg@10": 0.00036996921854566496,
    "mrr": 0.0011704631140701683
   },
   "seconds": 2.7
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.013666240000668193,
   "log": [
    {
     "epoch": 1,
     "loss": 8.529635023384069
    },
    {
     "epoch": 2,
     "loss": 8.449874965951336,
     "val_ndcg10": 0.007754953864095287
    },
    {
     "epoch": 3,
     "loss": 8.446405335647981
    },
    {
     "epoch": 4,
     "loss": 8.442044904674368,
     "val_ndcg10": 0.007892323157927057
    },
    {
     "epoch": 5,
     "loss": 8.434370868348148
    },
    {
     "epoch": 6,
     "loss": 8.375852141792313,
     "val_ndcg10": 0.007397053784441874
    },
    {
     "epoch": 7,
     "loss": 8.075489934115145
    },
    {
     "epoch": 8,
     "loss": 7.808780668185848,
     "val_ndcg10": 0.013139283694452683
    },
    {
     "epoch": 9,
     "loss": 7.6578000395711605
    },
    {
     "epoch": 10,
     "loss": 7.552787164610181,
     "val_ndcg10": 0.013010141142982603
    },
    {
     "epoch": 11,
     "loss": 7.465548254512575
    },
    {
     "epoch": 12,
     "loss": 7.401564570041766,
     "val_ndcg10": 0.013666240000668193
    }
   ],
   "refit_epochs": 12,
   "test": {
    "hr@1": 0.006731946144430845,
    "hr@5": 0.020195838433292534,
    "hr@10": 0.029987760097919217,
    "hr@20": 0.05324357405140759,
    "ndcg@10": 0.016502059601661234,
    "mrr": 0.0172677313839342
   },
   "seconds": 3919.1
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 20
   },
   "val_ndcg10": 0.016286367421973126,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.01273
    ],
    [
     "{'k': 50, 'm': 20}",
     0.01629
    ],
    [
     "{'k': 200, 'm': 5}",
     0.01232
    ],
    [
     "{'k': 200, 'm': 20}",
     0.01612
    ]
   ],
   "test": {
    "hr@1": 0.004895960832313341,
    "hr@5": 0.020195838433292534,
    "hr@10": 0.03671970624235006,
    "hr@20": 0.06119951040391677,
    "ndcg@10": 0.01749598589313702,
    "mrr": 0.01714248507097128
   },
   "seconds": 2.4
  },
  "DKT": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.0009300728671033147,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00038
    ],
    [
     "{'tau': 0.6}",
     0.00029
    ],
    [
     "{'tau': 0.7}",
     0.0008
    ],
    [
     "{'tau': 0.8}",
     0.00063
    ],
    [
     "{'tau': 0.9}",
     0.00093
    ]
   ],
   "auc_dkt": 0.6398274717326801,
   "auc_rate": 0.6023917044085981,
   "test": {
    "hr@1": 0.0,
    "hr@5": 0.0,
    "hr@10": 0.0018359853121175031,
    "hr@20": 0.004283965728274173,
    "ndcg@10": 0.0005578108849260152,
    "mrr": 0.0013555835076404744
   },
   "seconds": 192.0
  }
 },
 "dataset": "ednet",
 "protocol": "p2",
 "n_items": 8472,
 "n_learners": 4387,
 "n_val": 1790,
 "n_val_used": 1790,
 "n_test": 1634
}

==> anc/results/eedi_p1.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.0642935314591538,
   "grid": [],
   "test": {
    "hr@1": 0.014368596117314027,
    "hr@5": 0.07184298058657014,
    "hr@10": 0.14368596117314028,
    "hr@20": 0.28737192234628056,
    "ndcg@10": 0.06528456906404212,
    "mrr": 0.0690364904335931
   },
   "seconds": 0.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.21824385394148502,
   "grid": [],
   "test": {
    "hr@1": 0.04109867751780265,
    "hr@5": 0.22177009155645983,
    "hr@10": 0.41414038657171925,
    "hr@20": 0.6803662258392675,
    "ndcg@10": 0.18877528090361484,
    "mrr": 0.1504213870270256
   },
   "seconds": 0.1
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.26958906184244047,
   "grid": [],
   "test": {
    "hr@1": 0.09668289492806278,
    "hr@5": 0.35424356924865574,
    "hr@10": 0.5034224676645837,
    "hr@20": 0.6627670396744659,
    "ndcg@10": 0.2769267073330912,
    "mrr": 0.2274530070677649
   },
   "seconds": 0.1
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.3329792469598186,
   "grid": [],
   "test": {
    "hr@1": 0.13246621130649613,
    "hr@5": 0.43211742479290804,
    "hr@10": 0.5931841302136317,
    "hr@20": 0.721057985757884,
    "ndcg@10": 0.3404637922520977,
    "mrr": 0.2792012528674168
   },
   "seconds": 0.1
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.5256004040558064,
   "grid": [],
   "test": {
    "hr@1": 0.3226856561546287,
    "hr@5": 0.6812817904374364,
    "hr@10": 0.8236012207527975,
    "hr@20": 0.9145473041709054,
    "ndcg@10": 0.5580118496385602,
    "mrr": 0.48371475985133233
   },
   "seconds": 0.1
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.4733786455721799,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.28704
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.4712
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.28607
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.47338
    ]
   ],
   "test": {
    "hr@1": 0.2610376398779247,
    "hr@5": 0.5843336724313326,
    "hr@10": 0.7147507629704984,
    "hr@20": 0.834791454730417,
    "ndcg@10": 0.46995826044435984,
    "mrr": 0.40711886261386576
   },
   "seconds": 0.6
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.29733532251766753,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.24072
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.25477
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.29138
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.24365
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.25899
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.29734
    ]
   ],
   "test": {
    "hr@1": 0.0866734486266531,
    "hr@5": 0.33489318413021363,
    "hr@10": 0.5603255340793489,
    "hr@20": 0.8183112919633774,
    "ndcg@10": 0.28049415834364244,
    "mrr": 0.22094070369623883
   },
   "seconds": 1.0
  },
  "EASE": {
   "hp": {
    "lam": 50.0
   },
   "val_ndcg10": 0.3936277373156323,
   "grid": [
    [
     "{'lam': 50.0}",
     0.39363
    ],
    [
     "{'lam': 200.0}",
     0.38331
    ],
    [
     "{'lam': 800.0}",
     0.35563
    ]
   ],
   "test": {
    "hr@1": 0.15320447609359106,
    "hr@5": 0.5088504577822991,
    "hr@10": 0.7218718209562563,
    "hr@20": 0.8789420142421159,
    "ndcg@10": 0.40134227242940673,
    "mrr": 0.31780207500104873
   },
   "seconds": 0.7
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.01,
    "alpha": 10.0
   },
   "val_ndcg10": 0.3919323126976958,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.25611
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.39193
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.06815
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.30918
    ]
   ],
   "test": {
    "hr@1": 0.18229908443540183,
    "hr@5": 0.5049847405900305,
    "hr@10": 0.6726347914547304,
    "hr@20": 0.8097660223804679,
    "ndcg@10": 0.4025738142356307,
    "mrr": 0.33389400522674745
   },
   "seconds": 7.6
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.2995367925535412,
   "grid": [],
   "test": {
    "hr@1": 0.0762970498474059,
    "hr@5": 0.3217700915564598,
    "hr@10": 0.5328585961342828,
    "hr@20": 0.7672431332655137,
    "ndcg@10": 0.2657922559194471,
    "mrr": 0.20940315931130218
   },
   "seconds": 8.4
  },
  "aMCLD": {
   "hp": {
    "k": 20
   },
   "val_ndcg10": 0.29465194914840503,
   "grid": [
    [
     "{'k': 1}",
     0.26986
    ],
    [
     "{'k': 5}",
     0.28696
    ],
    [
     "{'k': 20}",
     0.29465
    ],
    [
     "{'k': 50}",
     0.28412
    ],
    [
     "{'k': 200}",
     0.25572
    ]
   ],
   "test": {
    "hr@1": 0.07721261444557477,
    "hr@5": 0.3256358087487284,
    "hr@10": 0.5167853509664293,
    "hr@20": 0.7613428280773143,
    "ndcg@10": 0.26197537424822037,
    "mrr": 0.20953619409069998
   },
   "seconds": 18.8
  },
  "ZPD": {
   "hp": {
    "tau": 0.6
   },
   "val_ndcg10": 0.09719334194987048,
   "grid": [
    [
     "{'tau': 0.5}",
     0.01357
    ],
    [
     "{'tau': 0.6}",
     0.09719
    ],
    [
     "{'tau': 0.7}",
     0.05254
    ],
    [
     "{'tau': 0.8}",
     0.04585
    ],
    [
     "{'tau': 0.9}",
     0.04629
    ]
   ],
   "test": {
    "hr@1": 0.03845371312309257,
    "hr@5": 0.0884774499830451,
    "hr@10": 0.18999660902000678,
    "hr@20": 0.3827568667344863,
    "ndcg@10": 0.09555288327196312,
    "mrr": 0.09659292384906605
   },
   "seconds": 0.9
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5530736156263337,
   "log": [
    {
     "epoch": 1,
     "loss": 4.2536473214271595
    },
    {
     "epoch": 2,
     "loss": 3.747087162592334,
     "val_ndcg10": 0.2782638664773539
    },
    {
     "epoch": 3,
     "loss": 3.4054887277376493
    },
    {
     "epoch": 4,
     "loss": 3.1388388527265825,
     "val_ndcg10": 0.42620474032184313
    },
    {
     "epoch": 5,
     "loss": 2.9660714985336125
    },
    {
     "epoch": 6,
     "loss": 2.850526695769587,
     "val_ndcg10": 0.488479125349081
    },
    {
     "epoch": 7,
     "loss": 2.7748578409014426
    },
    {
     "epoch": 8,
     "loss": 2.7208987999658114,
     "val_ndcg10": 0.5070988775342238
    },
    {
     "epoch": 9,
     "loss": 2.6812138658586906
    },
    {
     "epoch": 10,
     "loss": 2.6489852756793906,
     "val_ndcg10": 0.5169649907813734
    },
    {
     "epoch": 11,
     "loss": 2.623763582303213
    },
    {
     "epoch": 12,
     "loss": 2.5992741929887466,
     "val_ndcg10": 0.5249284269450775
    },
    {
     "epoch": 13,
     "loss": 2.5799509539762555
    },
    {
     "epoch": 14,
     "loss": 2.5591204948630346,
     "val_ndcg10": 0.5321919744519
    },
    {
     "epoch": 15,
     "loss": 2.5432714994408205
    },
    {
     "epoch": 16,
     "loss": 2.5295801728443212,
     "val_ndcg10": 0.5335805493724964
    },
    {
     "epoch": 17,
     "loss": 2.518880097507675
    },
    {
     "epoch": 18,
     "loss": 2.502368630271746,
     "val_ndcg10": 0.5395266939127135
    },
    {
     "epoch": 19,
     "loss": 2.492000240857598
    },
    {
     "epoch": 20,
     "loss": 2.481319984105389,
     "val_ndcg10": 0.5383834294967504
    },
    {
     "epoch": 21,
     "loss": 2.469328087702162
    },
    {
     "epoch": 22,
     "loss": 2.459675038380366,
     "val_ndcg10": 0.5435420424090934
    },
    {
     "epoch": 23,
     "loss": 2.4533986914384434
    },
    {
     "epoch": 24,
     "loss": 2.4444923597692094,
     "val_ndcg10": 0.5434262610938176
    },
    {
     "epoch": 25,
     "loss": 2.4365029005932017
    },
    {
     "epoch": 26,
     "loss": 2.4286050609765115,
     "val_ndcg10": 0.5452357304469776
    },
    {
     "epoch": 27,
     "loss": 2.419216427699598
    },
    {
     "epoch": 28,
     "loss": 2.4131765700183005,
     "val_ndcg10": 0.5543939601244444
    },
    {
     "epoch": 29,
     "loss": 2.4054794892351192
    },
    {
     "epoch": 30,
     "loss": 2.397955402894953,
     "val_ndcg10": 0.549899159997772
    },
    {
     "epoch": 31,
     "loss": 2.393659498165656
    },
    {
     "epoch": 32,
     "loss": 2.3911563296491067,
     "val_ndcg10": 0.5489519891361476
    },
    {
     "epoch": 33,
     "loss": 2.380629083478169
    },
    {
     "epoch": 34,
     "loss": 2.3774112485653838,
     "val_ndcg10": 0.55248453381899
    },
    {
     "epoch": 35,
     "loss": 2.373926560190823
    },
    {
     "epoch": 36,
     "loss": 2.3699913893626596,
     "val_ndcg10": 0.5526051691968783
    }
   ],
   "test": {
    "hr@1": 0.323499491353001,
    "hr@5": 0.6937945066124109,
    "hr@10": 0.8268565615462868,
    "hr@20": 0.9151576805696846,
    "ndcg@10": 0.55903749089399,
    "mrr": 0.48390473009873153
   },
   "seconds": 1064.7
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.5194301045388958,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.51943
    ],
    [
     "{'k': 50, 'm': 20}",
     0.46283
    ],
    [
     "{'k': 200, 'm': 5}",
     0.49807
    ],
    [
     "{'k': 200, 'm': 20}",
     0.4264
    ]
   ],
   "test": {
    "hr@1": 0.29766022380467955,
    "hr@5": 0.6399287894201424,
    "hr@10": 0.7928789420142421,
    "hr@20": 0.9033570701932858,
    "ndcg@10": 0.5210248889480655,
    "mrr": 0.4476345052051223
   },
   "seconds": 2.2
  },
  "DKT": {
   "hp": {
    "tau": 0.8
   },
   "val_ndcg10": 0.054293502194299736,
   "grid": [
    [
     "{'tau': 0.5}",
     0.04892
    ],
    [
     "{'tau': 0.6}",
     0.04897
    ],
    [
     "{'tau': 0.7}",
     0.0519
    ],
    [
     "{'tau': 0.8}",
     0.05429
    ],
    [
     "{'tau': 0.9}",
     0.03608
    ]
   ],
   "auc_dkt": 0.8168409836223165,
   "auc_rate": 0.6843826106903276,
   "test": {
    "hr@1": 0.006917599186164801,
    "hr@5": 0.04292980671414039,
    "hr@10": 0.1293997965412004,
    "hr@20": 0.3409969481180061,
    "ndcg@10": 0.050819462395880935,
    "mrr": 0.059282033139958265
   },
   "seconds": 21.6
  }
 },
 "dataset": "eedi",
 "protocol": "p1",
 "n_items": 92,
 "n_learners": 4918,
 "n_val": 4915,
 "n_val_used": 4000,
 "n_test": 4915
}

==> anc/results/eedi_p2.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.06212878653024619,
   "grid": [],
   "test": {
    "hr@1": 0.014359064390003331,
    "hr@5": 0.07179532195001667,
    "hr@10": 0.14359064390003334,
    "hr@20": 0.2871812878000667,
    "ndcg@10": 0.06524126109541149,
    "mrr": 0.0691236067903659
   },
   "seconds": 0.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.2442656659036255,
   "grid": [],
   "test": {
    "hr@1": 0.04548844146159582,
    "hr@5": 0.21364653243847875,
    "hr@10": 0.4097688292319165,
    "hr@20": 0.6227035455223374,
    "ndcg@10": 0.186347500723476,
    "mrr": 0.14597824055899172
   },
   "seconds": 0.1
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.25034759517939986,
   "grid": [],
   "test": {
    "hr@1": 0.07928648715265375,
    "hr@5": 0.2638905077318026,
    "hr@10": 0.3882781151237527,
    "hr@20": 0.7727818196629882,
    "ndcg@10": 0.2096584345969744,
    "mrr": 0.18636801181856408
   },
   "seconds": 0.1
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.2801533363154396,
   "grid": [],
   "test": {
    "hr@1": 0.08504456778983033,
    "hr@5": 0.2809541695126969,
    "hr@10": 0.42983006588168454,
    "hr@20": 0.8168837743896962,
    "ndcg@10": 0.22928870446991934,
    "mrr": 0.20187340802487785
   },
   "seconds": 0.1
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.4956412311522538,
   "grid": [],
   "test": {
    "hr@1": 0.16480238627889635,
    "hr@5": 0.47129008202833705,
    "hr@10": 0.6532438478747203,
    "hr@20": 0.8106230086095858,
    "ndcg@10": 0.3819242785288841,
    "mrr": 0.3151913156993144
   },
   "seconds": 0.1
  },
  "ItemKNN": {
   "hp": {
    "k": 50,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.33108449436067633,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.23137
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.33108
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.23137
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.33108
    ]
   ],
   "test": {
    "hr@1": 0.11707680835197613,
    "hr@5": 0.33743475018642805,
    "hr@10": 0.48210290827740493,
    "hr@20": 0.6622262897430682,
    "ndcg@10": 0.27652721224252413,
    "mrr": 0.23619433786531216
   },
   "seconds": 0.8
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.24828188006549037,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.22902
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.22765
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.24453
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.22301
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.22459
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.24828
    ]
   ],
   "test": {
    "hr@1": 0.03169276659209545,
    "hr@5": 0.2203579418344519,
    "hr@10": 0.4313944817300522,
    "hr@20": 0.6558877364246491,
    "ndcg@10": 0.19012608650375068,
    "mrr": 0.14448840943638677
   },
   "seconds": 1.4
  },
  "EASE": {
   "hp": {
    "lam": 50.0
   },
   "val_ndcg10": 0.35324882806954183,
   "grid": [
    [
     "{'lam': 50.0}",
     0.35325
    ],
    [
     "{'lam': 200.0}",
     0.34412
    ],
    [
     "{'lam': 800.0}",
     0.32116
    ]
   ],
   "test": {
    "hr@1": 0.06413124533929904,
    "hr@5": 0.284862043251305,
    "hr@10": 0.4962714392244594,
    "hr@20": 0.6708584728718957,
    "ndcg@10": 0.23745293838888498,
    "mrr": 0.17959429503186478
   },
   "seconds": 0.8
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.01,
    "alpha": 10.0
   },
   "val_ndcg10": 0.3823813717303876,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.31741
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.38238
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.07267
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.23032
    ]
   ],
   "test": {
    "hr@1": 0.09955257270693513,
    "hr@5": 0.32550335570469796,
    "hr@10": 0.482475764354959,
    "hr@20": 0.6533003412198043,
    "ndcg@10": 0.26337567298070796,
    "mrr": 0.2170302300434747
   },
   "seconds": 3.6
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.30035556422285914,
   "grid": [],
   "test": {
    "hr@1": 0.06263982102908278,
    "hr@5": 0.28635346756152125,
    "hr@10": 0.47296793437733037,
    "hr@20": 0.678259101077893,
    "ndcg@10": 0.23536912254064374,
    "mrr": 0.18725240106356988
   },
   "seconds": 6.1
  },
  "aMCLD": {
   "hp": {
    "k": 5
   },
   "val_ndcg10": 0.2830712946832007,
   "grid": [
    [
     "{'k': 1}",
     0.27775
    ],
    [
     "{'k': 5}",
     0.28307
    ],
    [
     "{'k': 20}",
     0.27339
    ],
    [
     "{'k': 50}",
     0.27392
    ],
    [
     "{'k': 200}",
     0.2556
    ]
   ],
   "test": {
    "hr@1": 0.06599552572706935,
    "hr@5": 0.2684563758389262,
    "hr@10": 0.46196868008948544,
    "hr@20": 0.6521591756491085,
    "ndcg@10": 0.22919564665580008,
    "mrr": 0.18295187993026224
   },
   "seconds": 10.8
  },
  "ZPD": {
   "hp": {
    "tau": 0.7
   },
   "val_ndcg10": 0.09490999070816543,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00198
    ],
    [
     "{'tau': 0.6}",
     0.08275
    ],
    [
     "{'tau': 0.7}",
     0.09491
    ],
    [
     "{'tau': 0.8}",
     0.07873
    ],
    [
     "{'tau': 0.9}",
     0.07861
    ]
   ],
   "test": {
    "hr@1": 0.004101416853094705,
    "hr@5": 0.04542215593669732,
    "hr@10": 0.12314157673835217,
    "hr@20": 0.2690119294464353,
    "ndcg@10": 0.04828627340153344,
    "mrr": 0.05396575994228675
   },
   "seconds": 1.1
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5667486917418554,
   "log": [
    {
     "epoch": 1,
     "loss": 4.175388075742163
    },
    {
     "epoch": 2,
     "loss": 3.5539677575045325,
     "val_ndcg10": 0.2301735933062997
    },
    {
     "epoch": 3,
     "loss": 3.2656937763491913
    },
    {
     "epoch": 4,
     "loss": 3.004909586525302,
     "val_ndcg10": 0.37759950890756444
    },
    {
     "epoch": 5,
     "loss": 2.826935177374479
    },
    {
     "epoch": 6,
     "loss": 2.7236501416770436,
     "val_ndcg10": 0.4509479704987724
    },
    {
     "epoch": 7,
     "loss": 2.6526728519114466
    },
    {
     "epoch": 8,
     "loss": 2.5938337946022805,
     "val_ndcg10": 0.4780806974453414
    },
    {
     "epoch": 9,
     "loss": 2.5485092716996243
    },
    {
     "epoch": 10,
     "loss": 2.5119049913294575,
     "val_ndcg10": 0.49189810070717294
    },
    {
     "epoch": 11,
     "loss": 2.4847240714789707
    },
    {
     "epoch": 12,
     "loss": 2.460859239842498,
     "val_ndcg10": 0.4977780649432118
    },
    {
     "epoch": 13,
     "loss": 2.441228677705592
    },
    {
     "epoch": 14,
     "loss": 2.4226364674407255,
     "val_ndcg10": 0.503728383974174
    },
    {
     "epoch": 15,
     "loss": 2.403081339587115
    },
    {
     "epoch": 16,
     "loss": 2.390415775627692,
     "val_ndcg10": 0.5070797012527972
    },
    {
     "epoch": 17,
     "loss": 2.373302739636301
    },
    {
     "epoch": 18,
     "loss": 2.3624088289894387,
     "val_ndcg10": 0.508776823113321
    },
    {
     "epoch": 19,
     "loss": 2.3496705113676892
    },
    {
     "epoch": 20,
     "loss": 2.3417816530535953,
     "val_ndcg10": 0.5179246760065548
    },
    {
     "epoch": 21,
     "loss": 2.331239212469775
    },
    {
     "epoch": 22,
     "loss": 2.3261783741295443,
     "val_ndcg10": 0.5171076348203522
    },
    {
     "epoch": 23,
     "loss": 2.314680027919383
    },
    {
     "epoch": 24,
     "loss": 2.305017446751705,
     "val_ndcg10": 0.5181649745191611
    },
    {
     "epoch": 25,
     "loss": 2.3008587817739214
    },
    {
     "epoch": 26,
     "loss": 2.2920036447196406,
     "val_ndcg10": 0.5228822798245573
    },
    {
     "epoch": 27,
     "loss": 2.2857158154407995
    },
    {
     "epoch": 28,
     "loss": 2.2786918609646243,
     "val_ndcg10": 0.5270400818261034
    },
    {
     "epoch": 29,
     "loss": 2.27185427274416
    },
    {
     "epoch": 30,
     "loss": 2.2640517884418765,
     "val_ndcg10": 0.528604639304194
    },
    {
     "epoch": 31,
     "loss": 2.2623736506880494
    },
    {
     "epoch": 32,
     "loss": 2.2522662731936305,
     "val_ndcg10": 0.5389929517754252
    },
    {
     "epoch": 33,
     "loss": 2.246508999362085
    },
    {
     "epoch": 34,
     "loss": 2.244637280967265,
     "val_ndcg10": 0.5397625446778355
    },
    {
     "epoch": 35,
     "loss": 2.2411561846521355
    },
    {
     "epoch": 36,
     "loss": 2.2389207373292153,
     "val_ndcg10": 0.5381331262379138
    },
    {
     "epoch": 37,
     "loss": 2.23284332028079
    },
    {
     "epoch": 38,
     "loss": 2.221065539026345,
     "val_ndcg10": 0.5391772577297065
    },
    {
     "epoch": 39,
     "loss": 2.222111317870037
    },
    {
     "epoch": 40,
     "loss": 2.218040517126053,
     "val_ndcg10": 0.5460457912563075
    },
    {
     "epoch": 41,
     "loss": 2.2113453596565695
    },
    {
     "epoch": 42,
     "loss": 2.2036878804330504,
     "val_ndcg10": 0.5437099335703927
    },
    {
     "epoch": 43,
     "loss": 2.205717698295417
    },
    {
     "epoch": 44,
     "loss": 2.1981162372744953,
     "val_ndcg10": 0.5470533236493004
    },
    {
     "epoch": 45,
     "loss": 2.1942719811868074
    },
    {
     "epoch": 46,
     "loss": 2.1881439588421405,
     "val_ndcg10": 0.5479378652186341
    },
    {
     "epoch": 47,
     "loss": 2.188739226512333
    },
    {
     "epoch": 48,
     "loss": 2.1889232204396603,
     "val_ndcg10": 0.5528456482172669
    },
    {
     "epoch": 49,
     "loss": 2.1812636242454895
    },
    {
     "epoch": 50,
     "loss": 2.1784223358330466,
     "val_ndcg10": 0.5503937976925928
    },
    {
     "epoch": 51,
     "loss": 2.172192330893996
    },
    {
     "epoch": 52,
     "loss": 2.169777486506406,
     "val_ndcg10": 0.5550158799923749
    },
    {
     "epoch": 53,
     "loss": 2.1677726835382978
    },
    {
     "epoch": 54,
     "loss": 2.162521780278289,
     "val_ndcg10": 0.55272490261533
    },
    {
     "epoch": 55,
     "loss": 2.163845773700287
    },
    {
     "epoch": 56,
     "loss": 2.1581977785798205,
     "val_ndcg10": 0.5532310600243233
    },
    {
     "epoch": 57,
     "loss": 2.1531530506445713
    },
    {
     "epoch": 58,
     "loss": 2.1496109450053997,
     "val_ndcg10": 0.5563147614052615
    },
    {
     "epoch": 59,
     "loss": 2.1512704293638945
    },
    {
     "epoch": 60,
     "loss": 2.1462163620266144,
     "val_ndcg10": 0.5549431684913659
    },
    {
     "epoch": 61,
     "loss": 2.1412277742558645
    },
    {
     "epoch": 62,
     "loss": 2.143942156651092,
     "val_ndcg10": 0.5598948337836865
    },
    {
     "epoch": 63,
     "loss": 2.13976300419118
    },
    {
     "epoch": 64,
     "loss": 2.135623916216049,
     "val_ndcg10": 0.5557364254037669
    },
    {
     "epoch": 65,
     "loss": 2.130685477654845
    },
    {
     "epoch": 66,
     "loss": 2.1273863971974456,
     "val_ndcg10": 0.5549985007787052
    },
    {
     "epoch": 67,
     "loss": 2.1260475117190483
    },
    {
     "epoch": 68,
     "loss": 2.1255013315969844,
     "val_ndcg10": 0.5631628505207347
    },
    {
     "epoch": 69,
     "loss": 2.1235088196783254
    },
    {
     "epoch": 70,
     "loss": 2.1162521915368036,
     "val_ndcg10": 0.5599300711208209
    },
    {
     "epoch": 71,
     "loss": 2.1181333776477387
    },
    {
     "epoch": 72,
     "loss": 2.114828567098343,
     "val_ndcg10": 0.5603475257883913
    },
    {
     "epoch": 73,
     "loss": 2.1140639070507476
    },
    {
     "epoch": 74,
     "loss": 2.111485345748983,
     "val_ndcg10": 0.5608755392925703
    },
    {
     "epoch": 75,
     "loss": 2.108007248934378
    },
    {
     "epoch": 76,
     "loss": 2.109773662119945,
     "val_ndcg10": 0.5581171419657759
    }
   ],
   "refit_epochs": 68,
   "test": {
    "hr@1": 0.16592095451155853,
    "hr@5": 0.5369127516778524,
    "hr@10": 0.6998508575689784,
    "hr@20": 0.8076062639821029,
    "ndcg@10": 0.41079829164178816,
    "mrr": 0.3335635281489695
   },
   "seconds": 426.1
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.49325559977283184,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.49326
    ],
    [
     "{'k': 50, 'm': 20}",
     0.36696
    ],
    [
     "{'k': 200, 'm': 5}",
     0.46263
    ],
    [
     "{'k': 200, 'm': 20}",
     0.34731
    ]
   ],
   "test": {
    "hr@1": 0.14690529455630127,
    "hr@5": 0.42984091474024355,
    "hr@10": 0.6023489932885906,
    "hr@20": 0.742203918378415,
    "ndcg@10": 0.3522430560067545,
    "mrr": 0.2923711514535672
   },
   "seconds": 1.3
  },
  "DKT": {
   "hp": {
    "tau": 0.6
   },
   "val_ndcg10": 0.07530366383882614,
   "grid": [
    [
     "{'tau': 0.5}",
     0.02983
    ],
    [
     "{'tau': 0.6}",
     0.0753
    ],
    [
     "{'tau': 0.7}",
     0.06375
    ],
    [
     "{'tau': 0.8}",
     0.04944
    ],
    [
     "{'tau': 0.9}",
     0.03232
    ]
   ],
   "auc_dkt": 0.7783626585033632,
   "auc_rate": 0.6088992178394395,
   "test": {
    "hr@1": 0.016074239787886323,
    "hr@5": 0.06766923523075648,
    "hr@10": 0.12057277795532828,
    "hr@20": 0.2421824509072831,
    "ndcg@10": 0.05863359048100785,
    "mrr": 0.06635920084554653
   },
   "seconds": 32.3
  }
 },
 "dataset": "eedi",
 "protocol": "p2",
 "n_items": 92,
 "n_learners": 4918,
 "n_val": 2580,
 "n_val_used": 2580,
 "n_test": 2682
}

==> anc/results/junyi_p1.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.006665809655449163,
   "grid": [],
   "test": {
    "hr@1": 0.001470946507510714,
    "hr@5": 0.00735473253755357,
    "hr@10": 0.01470946507510714,
    "hr@20": 0.02941893015021428,
    "ndcg@10": 0.006683332740028744,
    "mrr": 0.010435818923245577
   },
   "seconds": 0.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.1874859250514055,
   "grid": [],
   "test": {
    "hr@1": 0.08232186205911753,
    "hr@5": 0.17099814365272026,
    "hr@10": 0.23354276738540625,
    "hr@20": 0.31893474225332,
    "ndcg@10": 0.14727518623560473,
    "mrr": 0.13629414594326017
   },
   "seconds": 0.2
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.09201099351289561,
   "grid": [],
   "test": {
    "hr@1": 0.009385592878986798,
    "hr@5": 0.09031411135116746,
    "hr@10": 0.13062794117524257,
    "hr@20": 0.19716144094908516,
    "ndcg@10": 0.06931615112144106,
    "mrr": 0.061948186364272996
   },
   "seconds": 0.3
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.2892895927650973,
   "grid": [],
   "test": {
    "hr@1": 0.17400875815126854,
    "hr@5": 0.33862429885938605,
    "hr@10": 0.43825550328054885,
    "hr@20": 0.5418261123138489,
    "ndcg@10": 0.2927828662268226,
    "mrr": 0.2606360809949887
   },
   "seconds": 0.3
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.49284831505518073,
   "grid": [],
   "test": {
    "hr@1": 0.3666999857204055,
    "hr@5": 0.5453377124089676,
    "hr@10": 0.6307653862630301,
    "hr@20": 0.7054833642724546,
    "ndcg@10": 0.48779084916474935,
    "mrr": 0.4532148780939491
   },
   "seconds": 0.3
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.44423096221802016,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.32614
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.43387
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.33895
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.44423
    ]
   ],
   "test": {
    "hr@1": 0.3066542910181351,
    "hr@5": 0.475296301585035,
    "hr@10": 0.5552620305583321,
    "hr@20": 0.6342281879194631,
    "ndcg@10": 0.4207432943879955,
    "mrr": 0.3903155787712595
   },
   "seconds": 2.0
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.3980707783395866,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.27113
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.3204
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.37522
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.29796
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.3518
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.39807
    ]
   ],
   "test": {
    "hr@1": 0.2252249036127374,
    "hr@5": 0.4454876481507925,
    "hr@10": 0.5597601028130801,
    "hr@20": 0.6676424389547336,
    "ndcg@10": 0.37554893982614207,
    "mrr": 0.33231456721982555
   },
   "seconds": 3.5
  },
  "EASE": {
   "hp": {
    "lam": 50.0
   },
   "val_ndcg10": 0.4368355540400522,
   "grid": [
    [
     "{'lam': 50.0}",
     0.43684
    ],
    [
     "{'lam': 200.0}",
     0.43497
    ],
    [
     "{'lam': 800.0}",
     0.41696
    ]
   ],
   "test": {
    "hr@1": 0.27174068256461514,
    "hr@5": 0.5112094816507211,
    "hr@10": 0.6177352563187205,
    "hr@20": 0.7122661716407254,
    "ndcg@10": 0.43196433565039166,
    "mrr": 0.3854931810530177
   },
   "seconds": 2.1
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.1,
    "alpha": 10.0
   },
   "val_ndcg10": 0.3812047656684756,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.28484
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.37734
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.28235
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.3812
    ]
   ],
   "test": {
    "hr@1": 0.25089247465371983,
    "hr@5": 0.4594459517349707,
    "hr@10": 0.5488362130515493,
    "hr@20": 0.6324432386120235,
    "ndcg@10": 0.38942115265982474,
    "mrr": 0.3505381999291826
   },
   "seconds": 17.2
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.29245212748846944,
   "grid": [],
   "test": {
    "hr@1": 0.14842448474463324,
    "hr@5": 0.29765814650863914,
    "hr@10": 0.3952540747842762,
    "hr@20": 0.4971890525581801,
    "ndcg@10": 0.2562093083517495,
    "mrr": 0.2277790537889355
   },
   "seconds": 21.2
  },
  "aMCLD": {
   "hp": {
    "k": 50
   },
   "val_ndcg10": 0.3277546677685548,
   "grid": [
    [
     "{'k': 1}",
     0.22312
    ],
    [
     "{'k': 5}",
     0.29506
    ],
    [
     "{'k': 20}",
     0.31667
    ],
    [
     "{'k': 50}",
     0.32775
    ],
    [
     "{'k': 200}",
     0.31318
    ]
   ],
   "test": {
    "hr@1": 0.16617878052263316,
    "hr@5": 0.34021133799800085,
    "hr@10": 0.4362773097244038,
    "hr@20": 0.5214431910133752,
    "ndcg@10": 0.2855354180882983,
    "mrr": 0.25164060265520577
   },
   "seconds": 33.2
  },
  "ZPD": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.0780882599960909,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00046
    ],
    [
     "{'tau': 0.6}",
     0.00258
    ],
    [
     "{'tau': 0.7}",
     0.00653
    ],
    [
     "{'tau': 0.8}",
     0.04814
    ],
    [
     "{'tau': 0.9}",
     0.07809
    ]
   ],
   "test": {
    "hr@1": 0.024560902470369843,
    "hr@5": 0.12309010424103956,
    "hr@10": 0.17266409633966393,
    "hr@20": 0.2628159360274168,
    "ndcg@10": 0.08860230756359454,
    "mrr": 0.0776801806492175
   },
   "seconds": 1.0
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5541978892605711,
   "log": [
    {
     "epoch": 1,
     "loss": 5.405895465907818
    },
    {
     "epoch": 2,
     "loss": 4.281083045839782,
     "val_ndcg10": 0.37729877484902513
    },
    {
     "epoch": 3,
     "loss": 3.765096678209386
    },
    {
     "epoch": 4,
     "loss": 3.5074890159815517,
     "val_ndcg10": 0.45587071204535906
    },
    {
     "epoch": 5,
     "loss": 3.350591678763442
    },
    {
     "epoch": 6,
     "loss": 3.237503192421897,
     "val_ndcg10": 0.48464024738267997
    },
    {
     "epoch": 7,
     "loss": 3.1557417229009546
    },
    {
     "epoch": 8,
     "loss": 3.0894843260698526,
     "val_ndcg10": 0.49955028457823175
    },
    {
     "epoch": 9,
     "loss": 3.037456797658566
    },
    {
     "epoch": 10,
     "loss": 2.9930051078382074,
     "val_ndcg10": 0.5127961976469894
    },
    {
     "epoch": 11,
     "loss": 2.9589477583867057
    },
    {
     "epoch": 12,
     "loss": 2.9227896801844295,
     "val_ndcg10": 0.5188465852635622
    },
    {
     "epoch": 13,
     "loss": 2.899325611528736
    },
    {
     "epoch": 14,
     "loss": 2.8742621526562973,
     "val_ndcg10": 0.5235474611481352
    },
    {
     "epoch": 15,
     "loss": 2.85076813163851
    },
    {
     "epoch": 16,
     "loss": 2.83103567725199,
     "val_ndcg10": 0.5284841563346142
    },
    {
     "epoch": 17,
     "loss": 2.8130276042232154
    },
    {
     "epoch": 18,
     "loss": 2.7966118656955485,
     "val_ndcg10": 0.5317507423284976
    },
    {
     "epoch": 19,
     "loss": 2.781325623801692
    },
    {
     "epoch": 20,
     "loss": 2.7675179338877847,
     "val_ndcg10": 0.5344629000730351
    },
    {
     "epoch": 21,
     "loss": 2.7554541252251794
    },
    {
     "epoch": 22,
     "loss": 2.7433046398227927,
     "val_ndcg10": 0.5386069211327426
    },
    {
     "epoch": 23,
     "loss": 2.731810962735657
    },
    {
     "epoch": 24,
     "loss": 2.7208568737116066,
     "val_ndcg10": 0.5427940530596327
    },
    {
     "epoch": 25,
     "loss": 2.711341696649469
    },
    {
     "epoch": 26,
     "loss": 2.702371361857769,
     "val_ndcg10": 0.5440331284892568
    },
    {
     "epoch": 27,
     "loss": 2.6948223207075395
    },
    {
     "epoch": 28,
     "loss": 2.686145231084953,
     "val_ndcg10": 0.546935363912459
    },
    {
     "epoch": 29,
     "loss": 2.679112863354129
    },
    {
     "epoch": 30,
     "loss": 2.671591883289854,
     "val_ndcg10": 0.5464576389287712
    },
    {
     "epoch": 31,
     "loss": 2.664844496073256
    },
    {
     "epoch": 32,
     "loss": 2.6592015198596504,
     "val_ndcg10": 0.5487466537204695
    },
    {
     "epoch": 33,
     "loss": 2.652993789450773
    },
    {
     "epoch": 34,
     "loss": 2.64586061411625,
     "val_ndcg10": 0.5509646570266145
    },
    {
     "epoch": 35,
     "loss": 2.6422211600919523
    },
    {
     "epoch": 36,
     "loss": 2.6354160378783003,
     "val_ndcg10": 0.5528052491080562
    },
    {
     "epoch": 37,
     "loss": 2.632166175497818
    },
    {
     "epoch": 38,
     "loss": 2.6262022013134647,
     "val_ndcg10": 0.5539288867158239
    },
    {
     "epoch": 39,
     "loss": 2.6219386270165193
    },
    {
     "epoch": 40,
     "loss": 2.616535147955482,
     "val_ndcg10": 0.5558182223559595
    },
    {
     "epoch": 41,
     "loss": 2.611718389992013
    },
    {
     "epoch": 42,
     "loss": 2.6077252477946926,
     "val_ndcg10": 0.5550652844393643
    },
    {
     "epoch": 43,
     "loss": 2.605998860887362
    },
    {
     "epoch": 44,
     "loss": 2.600779810765725,
     "val_ndcg10": 0.5573695641418281
    },
    {
     "epoch": 45,
     "loss": 2.5970769861426963
    },
    {
     "epoch": 46,
     "loss": 2.5948089385745994,
     "val_ndcg10": 0.5568153004074132
    },
    {
     "epoch": 47,
     "loss": 2.5900661242816296
    },
    {
     "epoch": 48,
     "loss": 2.586244796040819,
     "val_ndcg10": 0.5593967415212304
    },
    {
     "epoch": 49,
     "loss": 2.5837412236469137
    },
    {
     "epoch": 50,
     "loss": 2.5805158919695983,
     "val_ndcg10": 0.5594049096179058
    },
    {
     "epoch": 51,
     "loss": 2.577743796283131
    },
    {
     "epoch": 52,
     "loss": 2.5737714569625485,
     "val_ndcg10": 0.5587105991961105
    },
    {
     "epoch": 53,
     "loss": 2.5720794814628367
    },
    {
     "epoch": 54,
     "loss": 2.569218456469832,
     "val_ndcg10": 0.559487353154354
    },
    {
     "epoch": 55,
     "loss": 2.567715050233526
    },
    {
     "epoch": 56,
     "loss": 2.5640194003915653,
     "val_ndcg10": 0.5579946411447203
    },
    {
     "epoch": 57,
     "loss": 2.561372689701566
    },
    {
     "epoch": 58,
     "loss": 2.5593643794469108,
     "val_ndcg10": 0.559817358660349
    },
    {
     "epoch": 59,
     "loss": 2.5566939385135417
    },
    {
     "epoch": 60,
     "loss": 2.554584660098911,
     "val_ndcg10": 0.56138547457061
    },
    {
     "epoch": 61,
     "loss": 2.552325820720457
    },
    {
     "epoch": 62,
     "loss": 2.5491121423452325,
     "val_ndcg10": 0.56241156620665
    },
    {
     "epoch": 63,
     "loss": 2.5484485264986443
    },
    {
     "epoch": 64,
     "loss": 2.5451210655625762,
     "val_ndcg10": 0.5601443700564042
    },
    {
     "epoch": 65,
     "loss": 2.5430383346613654
    },
    {
     "epoch": 66,
     "loss": 2.5413007916773576,
     "val_ndcg10": 0.5623487937540633
    },
    {
     "epoch": 67,
     "loss": 2.539995364683268
    },
    {
     "epoch": 68,
     "loss": 2.5388554653758875,
     "val_ndcg10": 0.5628640542732474
    },
    {
     "epoch": 69,
     "loss": 2.535701305012713
    },
    {
     "epoch": 70,
     "loss": 2.535643661132809,
     "val_ndcg10": 0.562261382105035
    },
    {
     "epoch": 71,
     "loss": 2.5316434676943533
    },
    {
     "epoch": 72,
     "loss": 2.529581954885891,
     "val_ndcg10": 0.563463250844068
    },
    {
     "epoch": 73,
     "loss": 2.5298510800536604
    },
    {
     "epoch": 74,
     "loss": 2.5285261856086403,
     "val_ndcg10": 0.5640580661441095
    },
    {
     "epoch": 75,
     "loss": 2.5264401428807934
    },
    {
     "epoch": 76,
     "loss": 2.525552888521962,
     "val_ndcg10": 0.5656921426695946
    },
    {
     "epoch": 77,
     "loss": 2.5243304027093694
    },
    {
     "epoch": 78,
     "loss": 2.522406062910775,
     "val_ndcg10": 0.5660137768660944
    },
    {
     "epoch": 79,
     "loss": 2.520048326114745
    },
    {
     "epoch": 80,
     "loss": 2.5190778092733606,
     "val_ndcg10": 0.5640790974154707
    },
    {
     "epoch": 81,
     "loss": 2.519465040711149
    },
    {
     "epoch": 82,
     "loss": 2.5163131976146476,
     "val_ndcg10": 0.5625128440002499
    },
    {
     "epoch": 83,
     "loss": 2.515668556527606
    },
    {
     "epoch": 84,
     "loss": 2.513690530750309,
     "val_ndcg10": 0.5665771634489207
    },
    {
     "epoch": 85,
     "loss": 2.5132208526876108
    },
    {
     "epoch": 86,
     "loss": 2.511522106163749,
     "val_ndcg10": 0.5658310797318129
    },
    {
     "epoch": 87,
     "loss": 2.5109354470048095
    },
    {
     "epoch": 88,
     "loss": 2.509564118688708,
     "val_ndcg10": 0.5652760057137131
    },
    {
     "epoch": 89,
     "loss": 2.5079058963684675
    },
    {
     "epoch": 90,
     "loss": 2.5079281660983748,
     "val_ndcg10": 0.5663660169394843
    },
    {
     "epoch": 91,
     "loss": 2.507438655739137
    },
    {
     "epoch": 92,
     "loss": 2.503629353493768,
     "val_ndcg10": 0.5649042047173708
    }
   ],
   "test": {
    "hr@1": 0.4158931886334428,
    "hr@5": 0.5948165072111952,
    "hr@10": 0.6705697558189347,
    "hr@20": 0.7452520348422105,
    "ndcg@10": 0.5352629730427442,
    "mrr": 0.5026017097776524
   },
   "seconds": 4202.2
  },
  "SKNN": {
   "hp": {
    "k": 200,
    "m": 5
   },
   "val_ndcg10": 0.4614331334796022,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.39169
    ],
    [
     "{'k': 50, 'm': 20}",
     0.39107
    ],
    [
     "{'k': 200, 'm': 5}",
     0.46143
    ],
    [
     "{'k': 200, 'm': 20}",
     0.42958
    ]
   ],
   "test": {
    "hr@1": 0.29537341139511636,
    "hr@5": 0.5042243800276073,
    "hr@10": 0.5974487124565663,
    "hr@20": 0.6807808558236946,
    "ndcg@10": 0.4335558687986871,
    "mrr": 0.39377482378871553
   },
   "seconds": 5.8
  },
  "DKT": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.01520226396122597,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00171
    ],
    [
     "{'tau': 0.6}",
     0.00242
    ],
    [
     "{'tau': 0.7}",
     0.00412
    ],
    [
     "{'tau': 0.8}",
     0.00615
    ],
    [
     "{'tau': 0.9}",
     0.0152
    ]
   ],
   "auc_dkt": 0.7340766327170835,
   "auc_rate": 0.6327388584248312,
   "test": {
    "hr@1": 0.0029273168642010568,
    "hr@5": 0.016207339711552193,
    "hr@10": 0.033271455090675424,
    "hr@20": 0.06832785948879051,
    "ndcg@10": 0.014828477196494405,
    "mrr": 0.020498280562166772
   },
   "seconds": 124.3
  }
 },
 "dataset": "junyi",
 "protocol": "p1",
 "n_items": 699,
 "n_learners": 20000,
 "n_val": 14006,
 "n_val_used": 4000,
 "n_test": 14006
}

==> anc/results/junyi_p2.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.0068031622270571185,
   "grid": [],
   "test": {
    "hr@1": 0.0014960396592286476,
    "hr@5": 0.007480198296143238,
    "hr@10": 0.014960396592286476,
    "hr@20": 0.029920793184572952,
    "ndcg@10": 0.006797344963838829,
    "mrr": 0.010587895408532983
   },
   "seconds": 0.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.05785979960936298,
   "grid": [],
   "test": {
    "hr@1": 0.031049250535331904,
    "hr@5": 0.09903640256959315,
    "hr@10": 0.13597430406852248,
    "hr@20": 0.23715203426124196,
    "ndcg@10": 0.0762620189976026,
    "mrr": 0.07321862163521071
   },
   "seconds": 0.0
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.030630206685025987,
   "grid": [],
   "test": {
    "hr@1": 0.010779453349534786,
    "hr@5": 0.029957936506046112,
    "hr@10": 0.052756725063154056,
    "hr@20": 0.08632528223271745,
    "ndcg@10": 0.0273028822502933,
    "mrr": 0.02741580046746528
   },
   "seconds": 0.1
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.08876130179733943,
   "grid": [],
   "test": {
    "hr@1": 0.038856174161313345,
    "hr@5": 0.10329229122055673,
    "hr@10": 0.14114917915774444,
    "hr@20": 0.22046215170904038,
    "ndcg@10": 0.08412275161169704,
    "mrr": 0.07906911951242743
   },
   "seconds": 0.1
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.11994929570646326,
   "grid": [],
   "test": {
    "hr@1": 0.06638115631691649,
    "hr@5": 0.1766595289079229,
    "hr@10": 0.25910064239828695,
    "hr@20": 0.36509635974304067,
    "ndcg@10": 0.1494025573757852,
    "mrr": 0.1315536022011437
   },
   "seconds": 0.1
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.09445093355117273,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.06168
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.08964
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.06696
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.09445
    ]
   ],
   "test": {
    "hr@1": 0.05032119914346895,
    "hr@5": 0.14828693790149894,
    "hr@10": 0.2082441113490364,
    "hr@20": 0.29014989293361887,
    "ndcg@10": 0.1205675647489925,
    "mrr": 0.10883932681602297
   },
   "seconds": 1.4
  },
  "RP3beta": {
   "hp": {
    "alpha": 1.0,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.11275031670208635,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.0675
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.072
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.08297
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.08007
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.09805
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.11275
    ]
   ],
   "test": {
    "hr@1": 0.032655246252676656,
    "hr@5": 0.12740899357601712,
    "hr@10": 0.22055674518201285,
    "hr@20": 0.3410064239828694,
    "ndcg@10": 0.10892445741274105,
    "mrr": 0.0944028734944455
   },
   "seconds": 2.7
  },
  "EASE": {
   "hp": {
    "lam": 50.0
   },
   "val_ndcg10": 0.12108107687934058,
   "grid": [
    [
     "{'lam': 50.0}",
     0.12108
    ],
    [
     "{'lam': 200.0}",
     0.11477
    ],
    [
     "{'lam': 800.0}",
     0.10234
    ]
   ],
   "test": {
    "hr@1": 0.03800856531049251,
    "hr@5": 0.1632762312633833,
    "hr@10": 0.25963597430406854,
    "hr@20": 0.367237687366167,
    "ndcg@10": 0.13026655221259434,
    "mrr": 0.10683697481036517
   },
   "seconds": 2.1
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.01,
    "alpha": 10.0
   },
   "val_ndcg10": 0.1100316834951797,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.09589
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.11003
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.09578
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.10929
    ]
   ],
   "test": {
    "hr@1": 0.04229122055674518,
    "hr@5": 0.13383297644539616,
    "hr@10": 0.19539614561027838,
    "hr@20": 0.2773019271948608,
    "ndcg@10": 0.10779245745138773,
    "mrr": 0.09490653082544692
   },
   "seconds": 6.0
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.084109629701475,
   "grid": [],
   "test": {
    "hr@1": 0.029978586723768737,
    "hr@5": 0.11188436830835118,
    "hr@10": 0.17485469562557357,
    "hr@20": 0.25535169683991954,
    "ndcg@10": 0.091659029164436,
    "mrr": 0.08022934338596079
   },
   "seconds": 4.1
  },
  "aMCLD": {
   "hp": {
    "k": 20
   },
   "val_ndcg10": 0.0866072439827621,
   "grid": [
    [
     "{'k': 1}",
     0.06964
    ],
    [
     "{'k': 5}",
     0.07584
    ],
    [
     "{'k': 20}",
     0.08661
    ],
    [
     "{'k': 50}",
     0.08537
    ],
    [
     "{'k': 200}",
     0.076
    ]
   ],
   "test": {
    "hr@1": 0.034261241970021415,
    "hr@5": 0.12419700214132762,
    "hr@10": 0.18147751605995718,
    "hr@20": 0.2708779443254818,
    "ndcg@10": 0.09746672875912135,
    "mrr": 0.08649450377301994
   },
   "seconds": 9.0
  },
  "ZPD": {
   "hp": {
    "tau": 0.8
   },
   "val_ndcg10": 0.04586913262028596,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00075
    ],
    [
     "{'tau': 0.6}",
     0.00361
    ],
    [
     "{'tau': 0.7}",
     0.01426
    ],
    [
     "{'tau': 0.8}",
     0.04587
    ],
    [
     "{'tau': 0.9}",
     0.03847
    ]
   ],
   "test": {
    "hr@1": 0.008565310492505354,
    "hr@5": 0.03693790149892934,
    "hr@10": 0.058886509635974305,
    "hr@20": 0.12071734475374732,
    "ndcg@10": 0.029818070926125005,
    "mrr": 0.033445261582436166
   },
   "seconds": 0.7
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.14926352460775857,
   "log": [
    {
     "epoch": 1,
     "loss": 5.396294299716123
    },
    {
     "epoch": 2,
     "loss": 4.261547914881369,
     "val_ndcg10": 0.06306645216511379
    },
    {
     "epoch": 3,
     "loss": 3.6660693709999905
    },
    {
     "epoch": 4,
     "loss": 3.3619171367330085,
     "val_ndcg10": 0.08351688666183651
    },
    {
     "epoch": 5,
     "loss": 3.179956715764174
    },
    {
     "epoch": 6,
     "loss": 3.0586032318208516,
     "val_ndcg10": 0.0975706889180993
    },
    {
     "epoch": 7,
     "loss": 2.9676287642929364
    },
    {
     "epoch": 8,
     "loss": 2.8959850668469564,
     "val_ndcg10": 0.10590151993170381
    },
    {
     "epoch": 9,
     "loss": 2.8398711563415624
    },
    {
     "epoch": 10,
     "loss": 2.7941300196967296,
     "val_ndcg10": 0.11477820329335935
    },
    {
     "epoch": 11,
     "loss": 2.756905536551434
    },
    {
     "epoch": 12,
     "loss": 2.723184625763273,
     "val_ndcg10": 0.11893398160183179
    },
    {
     "epoch": 13,
     "loss": 2.694688314841375
    },
    {
     "epoch": 14,
     "loss": 2.670115543756923,
     "val_ndcg10": 0.12541258650418508
    },
    {
     "epoch": 15,
     "loss": 2.6478613800242288
    },
    {
     "epoch": 16,
     "loss": 2.6277694531282014,
     "val_ndcg10": 0.13061078010821403
    },
    {
     "epoch": 17,
     "loss": 2.608705055008779
    },
    {
     "epoch": 18,
     "loss": 2.590998702459389,
     "val_ndcg10": 0.13169021997901129
    },
    {
     "epoch": 19,
     "loss": 2.5760994708981717
    },
    {
     "epoch": 20,
     "loss": 2.5632121435447517,
     "val_ndcg10": 0.13379007020282407
    },
    {
     "epoch": 21,
     "loss": 2.5489257765750732
    },
    {
     "epoch": 22,
     "loss": 2.5380971278100506,
     "val_ndcg10": 0.13824719153490686
    },
    {
     "epoch": 23,
     "loss": 2.525310172806846
    },
    {
     "epoch": 24,
     "loss": 2.515732010127043,
     "val_ndcg10": 0.1401882576238884
    },
    {
     "epoch": 25,
     "loss": 2.5052619056079055
    },
    {
     "epoch": 26,
     "loss": 2.498058396028814,
     "val_ndcg10": 0.1407941788520336
    },
    {
     "epoch": 27,
     "loss": 2.4886367764674664
    },
    {
     "epoch": 28,
     "loss": 2.48019791037196,
     "val_ndcg10": 0.13742402747695115
    },
    {
     "epoch": 29,
     "loss": 2.4725204244421803
    },
    {
     "epoch": 30,
     "loss": 2.4635088177290654,
     "val_ndcg10": 0.1406231870372322
    },
    {
     "epoch": 31,
     "loss": 2.4575492400738495
    },
    {
     "epoch": 32,
     "loss": 2.4498873852307383,
     "val_ndcg10": 0.14396026558931568
    },
    {
     "epoch": 33,
     "loss": 2.444387657978846
    },
    {
     "epoch": 34,
     "loss": 2.436681113211057,
     "val_ndcg10": 0.14353505003968378
    },
    {
     "epoch": 35,
     "loss": 2.433790146560613
    },
    {
     "epoch": 36,
     "loss": 2.424546690186998,
     "val_ndcg10": 0.14459486798903368
    },
    {
     "epoch": 37,
     "loss": 2.4209918099281285
    },
    {
     "epoch": 38,
     "loss": 2.4168501963033475,
     "val_ndcg10": 0.14370315218412485
    },
    {
     "epoch": 39,
     "loss": 2.4110252825162384
    },
    {
     "epoch": 40,
     "loss": 2.4074056924766194,
     "val_ndcg10": 0.14395576430195514
    },
    {
     "epoch": 41,
     "loss": 2.401986582043439
    },
    {
     "epoch": 42,
     "loss": 2.395660102673722,
     "val_ndcg10": 0.1454007505076396
    },
    {
     "epoch": 43,
     "loss": 2.3923602698920656
    },
    {
     "epoch": 44,
     "loss": 2.388958929407339,
     "val_ndcg10": 0.14439918558774972
    },
    {
     "epoch": 45,
     "loss": 2.3840962347389447
    },
    {
     "epoch": 46,
     "loss": 2.38092984281766,
     "val_ndcg10": 0.14521301623374078
    },
    {
     "epoch": 47,
     "loss": 2.377158193671199
    },
    {
     "epoch": 48,
     "loss": 2.373099467766078,
     "val_ndcg10": 0.1472731445375462
    },
    {
     "epoch": 49,
     "loss": 2.3701415872926628
    },
    {
     "epoch": 50,
     "loss": 2.3654731031448977,
     "val_ndcg10": 0.14613315866741222
    },
    {
     "epoch": 51,
     "loss": 2.3612286068607227
    },
    {
     "epoch": 52,
     "loss": 2.3607961135789286,
     "val_ndcg10": 0.14926352460775857
    },
    {
     "epoch": 53,
     "loss": 2.356772195763043
    },
    {
     "epoch": 54,
     "loss": 2.3552168746465023,
     "val_ndcg10": 0.14718489128335535
    }
   ],
   "refit_epochs": 52,
   "test": {
    "hr@1": 0.07922912205567452,
    "hr@5": 0.21948608137044967,
    "hr@10": 0.2987152034261242,
    "hr@20": 0.4073875802997859,
    "ndcg@10": 0.1763872738008373,
    "mrr": 0.1550187845319102
   },
   "seconds": 4030.6
  },
  "SKNN": {
   "hp": {
    "k": 200,
    "m": 5
   },
   "val_ndcg10": 0.13854435357219227,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.1313
    ],
    [
     "{'k': 50, 'm': 20}",
     0.13102
    ],
    [
     "{'k': 200, 'm': 5}",
     0.13854
    ],
    [
     "{'k': 200, 'm': 20}",
     0.11956
    ]
   ],
   "test": {
    "hr@1": 0.06370449678800856,
    "hr@5": 0.1975374732334047,
    "hr@10": 0.2925142755174875,
    "hr@20": 0.41436473947180585,
    "ndcg@10": 0.1627362609534557,
    "mrr": 0.13941635685330944
   },
   "seconds": 1.2
  },
  "DKT": {
   "hp": {
    "tau": 0.9
   },
   "val_ndcg10": 0.016217907078158088,
   "grid": [
    [
     "{'tau': 0.5}",
     0.00174
    ],
    [
     "{'tau': 0.6}",
     0.00241
    ],
    [
     "{'tau': 0.7}",
     0.00509
    ],
    [
     "{'tau': 0.8}",
     0.01473
    ],
    [
     "{'tau': 0.9}",
     0.01622
    ]
   ],
   "auc_dkt": 0.6888114501802832,
   "auc_rate": 0.5876953067745434,
   "test": {
    "hr@1": 0.0053533190578158455,
    "hr@5": 0.023019271948608137,
    "hr@10": 0.05192719486081371,
    "hr@20": 0.10278372591006424,
    "ndcg@10": 0.023444566927002138,
    "mrr": 0.027596064332733487
   },
   "seconds": 197.6
  }
 },
 "dataset": "junyi",
 "protocol": "p2",
 "n_items": 699,
 "n_learners": 20000,
 "n_val": 1149,
 "n_val_used": 1149,
 "n_test": 1868
}

==> anc/results/llm_a09_Qwen2.5-0.5B-Instruct_hard.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 308.0,
 "metrics": {
  "hr@1": 0.045,
  "hr@3": 0.15,
  "hr@5": 0.255,
  "ndcg@5": 0.14860204752951994,
  "mrr": 0.17997682594538247
 },
 "top1_letter_share_max": 0.895,
 "top1_letter_argmax": "C"
}

==> anc/results/llm_a09_Qwen2.5-0.5B-Instruct_random.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 272.7,
 "metrics": {
  "hr@1": 0.065,
  "hr@3": 0.17,
  "hr@5": 0.245,
  "ndcg@5": 0.15350410071900297,
  "mrr": 0.18962315662064114
 },
 "top1_letter_share_max": 0.62,
 "top1_letter_argmax": "C"
}

==> anc/results/llm_eedi_Qwen2.5-0.5B-Instruct_hard.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 375.5,
 "metrics": {
  "hr@1": 0.06,
  "hr@3": 0.165,
  "hr@5": 0.255,
  "ndcg@5": 0.15692278040422478,
  "mrr": 0.19161080222022556
 },
 "top1_letter_share_max": 0.78,
 "top1_letter_argmax": "A"
}

==> anc/results/llm_eedi_Qwen2.5-0.5B-Instruct_random.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 275.9,
 "metrics": {
  "hr@1": 0.045,
  "hr@3": 0.1375,
  "hr@5": 0.25,
  "ndcg@5": 0.1435099697817641,
  "mrr": 0.17350039772533968
 },
 "top1_letter_share_max": 0.84,
 "top1_letter_argmax": "A"
}

==> anc/results/llm_junyi_Qwen2.5-0.5B-Instruct_hard.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 441.1,
 "metrics": {
  "hr@1": 0.055,
  "hr@3": 0.15,
  "hr@5": 0.2525,
  "ndcg@5": 0.1519802667435763,
  "mrr": 0.18663898137466248
 },
 "top1_letter_share_max": 0.55,
 "top1_letter_argmax": "A"
}

==> anc/results/llm_junyi_Qwen2.5-0.5B-Instruct_random.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 653.9,
 "metrics": {
  "hr@1": 0.055,
  "hr@3": 0.145,
  "hr@5": 0.255,
  "ndcg@5": 0.1541319053366639,
  "mrr": 0.18590952822976817
 },
 "top1_letter_share_max": 0.785,
 "top1_letter_argmax": "J"
}

==> anc/results/llmlik_a09_Qwen2.5-0.5B-Instruct_hard.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 368.5,
 "metrics": {
  "pmi": {
   "hr@1": 0.095,
   "hr@3": 0.2,
   "hr@5": 0.315,
   "ndcg@5": 0.20225416434239654,
   "mrr": 0.2267405026281768
  },
  "raw": {
   "hr@1": 0.065,
   "hr@3": 0.21,
   "hr@5": 0.32,
   "ndcg@5": 0.1914073715930187,
   "mrr": 0.21001209774487642
  }
 }
}

==> anc/results/llmlik_a09_Qwen2.5-0.5B-Instruct_random.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 470.2,
 "metrics": {
  "pmi": {
   "hr@1": 0.6,
   "hr@3": 0.76,
   "hr@5": 0.83,
   "ndcg@5": 0.7227993894191692,
   "mrr": 0.7030378525628137
  },
  "raw": {
   "hr@1": 0.68,
   "hr@3": 0.825,
   "hr@5": 0.855,
   "ndcg@5": 0.780474510908194,
   "mrr": 0.7685120632936036
  }
 }
}

==> anc/results/llmlik_a09_Qwen2.5-1.5B-Instruct_hard.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-1.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 583.2,
 "metrics": {
  "pmi": {
   "hr@1": 0.11,
   "hr@3": 0.22,
   "hr@5": 0.31,
   "ndcg@5": 0.20953369352868464,
   "mrr": 0.2388665546592211
  },
  "raw": {
   "hr@1": 0.09,
   "hr@3": 0.2,
   "hr@5": 0.325,
   "ndcg@5": 0.20329807552553883,
   "mrr": 0.22392977035004902
  }
 }
}

==> anc/results/llmlik_a09_Qwen2.5-1.5B-Instruct_random.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-1.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 1138.0,
 "metrics": {
  "pmi": {
   "hr@1": 0.65,
   "hr@3": 0.8,
   "hr@5": 0.845,
   "ndcg@5": 0.7548521179042937,
   "mrr": 0.7405213480190261
  },
  "raw": {
   "hr@1": 0.685,
   "hr@3": 0.825,
   "hr@5": 0.86,
   "ndcg@5": 0.784035007422315,
   "mrr": 0.7708193278170057
  }
 }
}

==> anc/results/llmlik_ednet_Qwen2.5-0.5B-Instruct_hard.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 413.4,
 "metrics": {
  "pmi": {
   "hr@1": 0.055,
   "hr@3": 0.125,
   "hr@5": 0.215,
   "ndcg@5": 0.13246424909010387,
   "mrr": 0.16577981605168143
  },
  "raw": {
   "hr@1": 0.03,
   "hr@3": 0.13,
   "hr@5": 0.21,
   "ndcg@5": 0.11815477601464447,
   "mrr": 0.15268239680855783
  }
 }
}

==> anc/results/llmlik_ednet_Qwen2.5-0.5B-Instruct_random.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 508.8,
 "metrics": {
  "pmi": {
   "hr@1": 0.19,
   "hr@3": 0.42,
   "hr@5": 0.56,
   "ndcg@5": 0.37946162730058824,
   "mrr": 0.3629891149012666
  },
  "raw": {
   "hr@1": 0.215,
   "hr@3": 0.465,
   "hr@5": 0.57,
   "ndcg@5": 0.40245561032673904,
   "mrr": 0.38878049369361295
  }
 }
}

==> anc/results/llmlik_ednet_Qwen2.5-1.5B-Instruct_hard.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-1.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 522.9,
 "metrics": {
  "pmi": {
   "hr@1": 0.055,
   "hr@3": 0.135,
   "hr@5": 0.21,
   "ndcg@5": 0.12991392193748266,
   "mrr": 0.1649939641327026
  },
  "raw": {
   "hr@1": 0.04,
   "hr@3": 0.125,
   "hr@5": 0.205,
   "ndcg@5": 0.12305966732133033,
   "mrr": 0.16176007441990423
  }
 }
}

==> anc/results/llmlik_ednet_Qwen2.5-1.5B-Instruct_random.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-1.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 664.1,
 "metrics": {
  "pmi": {
   "hr@1": 0.21,
   "hr@3": 0.43,
   "hr@5": 0.59,
   "ndcg@5": 0.40373251472463884,
   "mrr": 0.3823622857405752
  },
  "raw": {
   "hr@1": 0.17,
   "hr@3": 0.43,
   "hr@5": 0.565,
   "ndcg@5": 0.37384207578958106,
   "mrr": 0.3517623649570244
  }
 }
}

==> anc/results/llmlik_eedi_Qwen2.5-0.5B-Instruct_hard.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 243.9,
 "metrics": {
  "pmi": {
   "hr@1": 0.155,
   "hr@3": 0.34,
   "hr@5": 0.525,
   "ndcg@5": 0.33851248107244397,
   "mrr": 0.3181348949682928
  },
  "raw": {
   "hr@1": 0.16,
   "hr@3": 0.305,
   "hr@5": 0.41,
   "ndcg@5": 0.28796817764505217,
   "mrr": 0.29912327251781584
  }
 }
}

==> anc/results/llmlik_eedi_Qwen2.5-0.5B-Instruct_random.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 457.4,
 "metrics": {
  "pmi": {
   "hr@1": 0.175,
   "hr@3": 0.35,
   "hr@5": 0.475,
   "ndcg@5": 0.3239631137350909,
   "mrr": 0.3237863182569064
  },
  "raw": {
   "hr@1": 0.155,
   "hr@3": 0.355,
   "hr@5": 0.45,
   "ndcg@5": 0.3074707096000328,
   "mrr": 0.3073254682838661
  }
 }
}

==> anc/results/llmlik_eedi_Qwen2.5-1.5B-Instruct_hard.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-1.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 969.1,
 "metrics": {
  "pmi": {
   "hr@1": 0.155,
   "hr@3": 0.37,
   "hr@5": 0.485,
   "ndcg@5": 0.32467171204829554,
   "mrr": 0.32102832027793327
  },
  "raw": {
   "hr@1": 0.155,
   "hr@3": 0.3,
   "hr@5": 0.41,
   "ndcg@5": 0.2851242679301446,
   "mrr": 0.29593816312256715
  }
 }
}

==> anc/results/llmlik_eedi_Qwen2.5-1.5B-Instruct_random.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-1.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 1262.3,
 "metrics": {
  "pmi": {
   "hr@1": 0.18,
   "hr@3": 0.365,
   "hr@5": 0.505,
   "ndcg@5": 0.3436965059454782,
   "mrr": 0.33617626143206636
  },
  "raw": {
   "hr@1": 0.155,
   "hr@3": 0.33,
   "hr@5": 0.465,
   "ndcg@5": 0.3100147068652024,
   "mrr": 0.305289680112629
  }
 }
}

==> anc/results/llmlik_junyi_Qwen2.5-0.5B-Instruct_hard.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 297.0,
 "metrics": {
  "pmi": {
   "hr@1": 0.15,
   "hr@3": 0.33,
   "hr@5": 0.46,
   "ndcg@5": 0.3033946702765381,
   "mrr": 0.30296420733978785
  },
  "raw": {
   "hr@1": 0.21,
   "hr@3": 0.38,
   "hr@5": 0.5,
   "ndcg@5": 0.3591086835791937,
   "mrr": 0.3598813709510304
  }
 }
}

==> anc/results/llmlik_junyi_Qwen2.5-0.5B-Instruct_random.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-0.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 344.9,
 "metrics": {
  "pmi": {
   "hr@1": 0.41,
   "hr@3": 0.67,
   "hr@5": 0.785,
   "ndcg@5": 0.6082880847026564,
   "mrr": 0.5708438917034119
  },
  "raw": {
   "hr@1": 0.375,
   "hr@3": 0.615,
   "hr@5": 0.725,
   "ndcg@5": 0.5639724157379128,
   "mrr": 0.5350993905904897
  }
 }
}

==> anc/results/llmlik_junyi_Qwen2.5-1.5B-Instruct_hard.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-1.5B-Instruct",
 "regime": "hard",
 "n": 200,
 "seconds": 656.5,
 "metrics": {
  "pmi": {
   "hr@1": 0.165,
   "hr@3": 0.315,
   "hr@5": 0.445,
   "ndcg@5": 0.30666791411582456,
   "mrr": 0.31211593478331096
  },
  "raw": {
   "hr@1": 0.215,
   "hr@3": 0.41,
   "hr@5": 0.51,
   "ndcg@5": 0.3684360974208398,
   "mrr": 0.36548949017099175
  }
 }
}

==> anc/results/llmlik_junyi_Qwen2.5-1.5B-Instruct_random.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-1.5B-Instruct",
 "regime": "random",
 "n": 200,
 "seconds": 776.1,
 "metrics": {
  "pmi": {
   "hr@1": 0.42,
   "hr@3": 0.685,
   "hr@5": 0.805,
   "ndcg@5": 0.621845873722052,
   "mrr": 0.5812781377119612
  },
  "raw": {
   "hr@1": 0.425,
   "hr@3": 0.635,
   "hr@5": 0.725,
   "ndcg@5": 0.5870856407371585,
   "mrr": 0.5701550933586538
  }
 }
}

==> anc/results/mooc_p1.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.070222033032065,
   "grid": [],
   "test": {
    "hr@1": 0.01584810088854918,
    "hr@5": 0.07907402803483114,
    "hr@10": 0.1567335728486722,
    "hr@20": 0.3086836806983539,
    "ndcg@10": 0.0714424713478885,
    "mrr": 0.07298153477952234
   },
   "seconds": 0.1
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.32718492519345393,
   "grid": [],
   "test": {
    "hr@1": 0.061358447488584475,
    "hr@5": 0.2684075342465753,
    "hr@10": 0.5141267123287672,
    "hr@20": 0.7903824200913242,
    "ndcg@10": 0.24290891187870026,
    "mrr": 0.18872014660628944
   },
   "seconds": 0.1
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.416237610812733,
   "grid": [],
   "test": {
    "hr@1": 0.2091181506849315,
    "hr@5": 0.6103025114155252,
    "hr@10": 0.7023401826484018,
    "hr@20": 0.7518550228310502,
    "ndcg@10": 0.4571288968244916,
    "mrr": 0.3867942646671175
   },
   "seconds": 0.1
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.416237610812733,
   "grid": [],
   "test": {
    "hr@1": 0.2091181506849315,
    "hr@5": 0.6103025114155252,
    "hr@10": 0.7023401826484018,
    "hr@20": 0.7518550228310502,
    "ndcg@10": 0.4571288968244916,
    "mrr": 0.3867942646671175
   },
   "seconds": 0.1
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.7386135793990019,
   "grid": [],
   "test": {
    "hr@1": 0.3932648401826484,
    "hr@5": 0.9009703196347032,
    "hr@10": 0.9574771689497716,
    "hr@20": 0.9860159817351598,
    "ndcg@10": 0.6924615292284939,
    "mrr": 0.6075980419137624
   },
   "seconds": 0.1
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.607002301329617,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.43125
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.59834
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.42551
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.607
    ]
   ],
   "test": {
    "hr@1": 0.2511415525114155,
    "hr@5": 0.5951769406392694,
    "hr@10": 0.8274828767123288,
    "hr@20": 0.9242294520547946,
    "ndcg@10": 0.5029833101153359,
    "mrr": 0.4132803700447864
   },
   "seconds": 0.5
  },
  "RP3beta": {
   "hp": {
    "alpha": 0.5,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.4190371081865155,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.36394
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.37864
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.41904
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.36349
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.36856
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.3904
    ]
   ],
   "test": {
    "hr@1": 0.0839041095890411,
    "hr@5": 0.4721746575342466,
    "hr@10": 0.6736586757990868,
    "hr@20": 0.8444634703196348,
    "ndcg@10": 0.34538996257655974,
    "mrr": 0.2613886871438082
   },
   "seconds": 1.1
  },
  "EASE": {
   "hp": {
    "lam": 200.0
   },
   "val_ndcg10": 0.5277941280200554,
   "grid": [
    [
     "{'lam': 50.0}",
     0.5273
    ],
    [
     "{'lam': 200.0}",
     0.52779
    ],
    [
     "{'lam': 800.0}",
     0.51325
    ]
   ],
   "test": {
    "hr@1": 0.19962899543378995,
    "hr@5": 0.6853595890410958,
    "hr@10": 0.8812785388127854,
    "hr@20": 0.9656107305936074,
    "ndcg@10": 0.514678084673581,
    "mrr": 0.4072943315470749
   },
   "seconds": 0.5
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.01,
    "alpha": 10.0
   },
   "val_ndcg10": 0.5698135411957546,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.42437
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.56981
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.35674
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.56047
    ]
   ],
   "test": {
    "hr@1": 0.2501426940639269,
    "hr@5": 0.6522545662100456,
    "hr@10": 0.7695490867579908,
    "hr@20": 0.8754280821917808,
    "ndcg@10": 0.5041407414040275,
    "mrr": 0.4307142251280882
   },
   "seconds": 3.5
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.5961030398331835,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.5961
    ],
    [
     "{'k': 50, 'm': 20}",
     0.54817
    ],
    [
     "{'k': 200, 'm': 5}",
     0.57587
    ],
    [
     "{'k': 200, 'm': 20}",
     0.53758
    ]
   ],
   "test": {
    "hr@1": 0.2750428082191781,
    "hr@5": 0.6772973744292238,
    "hr@10": 0.8676512557077626,
    "hr@20": 0.9584760273972602,
    "ndcg@10": 0.5463027867587593,
    "mrr": 0.45426095830722707
   },
   "seconds": 2.4
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.3905454936695637,
   "grid": [],
   "test": {
    "hr@1": 0.11622431506849315,
    "hr@5": 0.4913670091324201,
    "hr@10": 0.7174657534246576,
    "hr@20": 0.8899115296803652,
    "ndcg@10": 0.37601738972717685,
    "mrr": 0.28745209159171575
   },
   "seconds": 7.5
  },
  "aMCLD": {
   "hp": {
    "k": 200
   },
   "val_ndcg10": 0.4737843788195985,
   "grid": [
    [
     "{'k': 1}",
     0.34763
    ],
    [
     "{'k': 5}",
     0.39986
    ],
    [
     "{'k': 20}",
     0.43683
    ],
    [
     "{'k': 50}",
     0.45664
    ],
    [
     "{'k': 200}",
     0.47378
    ]
   ],
   "test": {
    "hr@1": 0.17993721461187215,
    "hr@5": 0.5365296803652968,
    "hr@10": 0.7107591324200914,
    "hr@20": 0.8614440639269406,
    "ndcg@10": 0.42110554977208126,
    "mrr": 0.3464976956446822
   },
   "seconds": 21.4
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.8147715886051615,
   "log": [
    {
     "epoch": 1,
     "loss": 4.009954487224752
    },
    {
     "epoch": 2,
     "loss": 3.030936565490213,
     "val_ndcg10": 0.6570097557719
    },
    {
     "epoch": 3,
     "loss": 2.5636456566570103
    },
    {
     "epoch": 4,
     "loss": 2.36977363865624,
     "val_ndcg10": 0.7333189398635179
    },
    {
     "epoch": 5,
     "loss": 2.2691252305570253
    },
    {
     "epoch": 6,
     "loss": 2.2056262036022347,
     "val_ndcg10": 0.7617077025263514
    },
    {
     "epoch": 7,
     "loss": 2.157342282191286
    },
    {
     "epoch": 8,
     "loss": 2.120770978472398,
     "val_ndcg10": 0.7776100149734282
    },
    {
     "epoch": 9,
     "loss": 2.0922759688839423
    },
    {
     "epoch": 10,
     "loss": 2.0691696751563438,
     "val_ndcg10": 0.7857424259363074
    },
    {
     "epoch": 11,
     "loss": 2.0486257728737503
    },
    {
     "epoch": 12,
     "loss": 2.030467016884706,
     "val_ndcg10": 0.789100809122568
    },
    {
     "epoch": 13,
     "loss": 2.01333502406816
    },
    {
     "epoch": 14,
     "loss": 2.0024372406582462,
     "val_ndcg10": 0.7911881897460743
    },
    {
     "epoch": 15,
     "loss": 1.9898634059332436
    },
    {
     "epoch": 16,
     "loss": 1.9772602225829423,
     "val_ndcg10": 0.793887384224935
    },
    {
     "epoch": 17,
     "loss": 1.9678083687617651
    },
    {
     "epoch": 18,
     "loss": 1.9570281752159222,
     "val_ndcg10": 0.7964240279202247
    },
    {
     "epoch": 19,
     "loss": 1.9477498272438323
    },
    {
     "epoch": 20,
     "loss": 1.9407277989216807,
     "val_ndcg10": 0.7992195699748788
    },
    {
     "epoch": 21,
     "loss": 1.9337572231118225
    },
    {
     "epoch": 22,
     "loss": 1.926491513267432,
     "val_ndcg10": 0.8004026880793331
    },
    {
     "epoch": 23,
     "loss": 1.9207966750637349
    },
    {
     "epoch": 24,
     "loss": 1.9146600416376178,
     "val_ndcg10": 0.8035669431525513
    },
    {
     "epoch": 25,
     "loss": 1.9082528771914085
    },
    {
     "epoch": 26,
     "loss": 1.9035173299868333,
     "val_ndcg10": 0.804030789042619
    },
    {
     "epoch": 27,
     "loss": 1.9016944761776982
    },
    {
     "epoch": 28,
     "loss": 1.8955409712704194,
     "val_ndcg10": 0.8063147854425763
    },
    {
     "epoch": 29,
     "loss": 1.8877961255295843
    },
    {
     "epoch": 30,
     "loss": 1.8845671564222046,
     "val_ndcg10": 0.8089949122670873
    },
    {
     "epoch": 31,
     "loss": 1.8812947008660983
    },
    {
     "epoch": 32,
     "loss": 1.8762264774257262,
     "val_ndcg10": 0.8094304990997735
    },
    {
     "epoch": 33,
     "loss": 1.873356261420269
    },
    {
     "epoch": 34,
     "loss": 1.870335027445093,
     "val_ndcg10": 0.8065059986243265
    },
    {
     "epoch": 35,
     "loss": 1.8675234919990351
    },
    {
     "epoch": 36,
     "loss": 1.8643079152065511,
     "val_ndcg10": 0.8102587153755919
    },
    {
     "epoch": 37,
     "loss": 1.8604813407315275
    },
    {
     "epoch": 38,
     "loss": 1.8532452013346536,
     "val_ndcg10": 0.8100695773501584
    },
    {
     "epoch": 39,
     "loss": 1.852699747233516
    },
    {
     "epoch": 40,
     "loss": 1.850543250806197,
     "val_ndcg10": 0.8109763740167991
    },
    {
     "epoch": 41,
     "loss": 1.8485712650377977
    },
    {
     "epoch": 42,
     "loss": 1.844088658702307,
     "val_ndcg10": 0.8142534049887479
    },
    {
     "epoch": 43,
     "loss": 1.843476131878491
    },
    {
     "epoch": 44,
     "loss": 1.8410359555610893,
     "val_ndcg10": 0.8134430802900905
    },
    {
     "epoch": 45,
     "loss": 1.8401133631939155
    },
    {
     "epoch": 46,
     "loss": 1.8355438384918723,
     "val_ndcg10": 0.8120202910237404
    },
    {
     "epoch": 47,
     "loss": 1.8327142564474634
    },
    {
     "epoch": 48,
     "loss": 1.8313261955241504,
     "val_ndcg10": 0.8104618481079938
    },
    {
     "epoch": 49,
     "loss": 1.8297985963813823
    },
    {
     "epoch": 50,
     "loss": 1.8272156072402626,
     "val_ndcg10": 0.8150720855543929
    },
    {
     "epoch": 51,
     "loss": 1.8248385422364435
    },
    {
     "epoch": 52,
     "loss": 1.823150486536413,
     "val_ndcg10": 0.8135962808515526
    },
    {
     "epoch": 53,
     "loss": 1.8189941877965996
    },
    {
     "epoch": 54,
     "loss": 1.8194454154422004,
     "val_ndcg10": 0.8148606672741291
    },
    {
     "epoch": 55,
     "loss": 1.8181918029663766
    },
    {
     "epoch": 56,
     "loss": 1.81610891139972,
     "val_ndcg10": 0.8135188787276261
    },
    {
     "epoch": 57,
     "loss": 1.815994705296549
    },
    {
     "epoch": 58,
     "loss": 1.8116240895923017,
     "val_ndcg10": 0.8158342832621522
    },
    {
     "epoch": 59,
     "loss": 1.809934906477765
    },
    {
     "epoch": 60,
     "loss": 1.8092619475620364,
     "val_ndcg10": 0.8144661433856986
    },
    {
     "epoch": 61,
     "loss": 1.8068393892775287
    },
    {
     "epoch": 62,
     "loss": 1.8066356864920095,
     "val_ndcg10": 0.8147582374259222
    },
    {
     "epoch": 63,
     "loss": 1.803395265990434
    },
    {
     "epoch": 64,
     "loss": 1.8031633479688125,
     "val_ndcg10": 0.815930653378834
    },
    {
     "epoch": 65,
     "loss": 1.8015323092089632
    },
    {
     "epoch": 66,
     "loss": 1.8019757982085598,
     "val_ndcg10": 0.815463755340943
    },
    {
     "epoch": 67,
     "loss": 1.7990130417481622
    },
    {
     "epoch": 68,
     "loss": 1.7993723257439613,
     "val_ndcg10": 0.8161433613364997
    },
    {
     "epoch": 69,
     "loss": 1.796387637998722
    },
    {
     "epoch": 70,
     "loss": 1.7938041859613871,
     "val_ndcg10": 0.8177948649989127
    },
    {
     "epoch": 71,
     "loss": 1.79432451260308
    },
    {
     "epoch": 72,
     "loss": 1.7939275657741818,
     "val_ndcg10": 0.8166552931537999
    },
    {
     "epoch": 73,
     "loss": 1.7910359154263469
    },
    {
     "epoch": 74,
     "loss": 1.7889912688931304,
     "val_ndcg10": 0.8196628092683809
    },
    {
     "epoch": 75,
     "loss": 1.7898001790331202
    },
    {
     "epoch": 76,
     "loss": 1.7884215263497194,
     "val_ndcg10": 0.8175511722224801
    },
    {
     "epoch": 77,
     "loss": 1.7887406941909305
    },
    {
     "epoch": 78,
     "loss": 1.7871011998222854,
     "val_ndcg10": 0.8183858020906226
    },
    {
     "epoch": 79,
     "loss": 1.7860389223341535
    },
    {
     "epoch": 80,
     "loss": 1.7847561276708221,
     "val_ndcg10": 0.817455735057209
    },
    {
     "epoch": 81,
     "loss": 1.7825702353897035
    },
    {
     "epoch": 82,
     "loss": 1.7817755025250626,
     "val_ndcg10": 0.8159690030782352
    }
   ],
   "test": {
    "hr@1": 0.536244292237443,
    "hr@5": 0.9479166666666666,
    "hr@10": 0.9811643835616438,
    "hr@20": 0.9945776255707762,
    "ndcg@10": 0.7804506678385164,
    "mrr": 0.7146414453071589
   },
   "seconds": 614.3
  }
 },
 "dataset": "mooc",
 "protocol": "p1",
 "n_items": 97,
 "n_learners": 7047,
 "n_val": 7008,
 "n_val_used": 4000,
 "n_test": 7008
}

==> anc/results/mooc_p2.json <==
{
 "models": {
  "RAND": {
   "hp": {},
   "val_ndcg10": 0.06837537676464521,
   "grid": [],
   "test": {
    "hr@1": 0.01597785092124508,
    "hr@5": 0.07988925460622537,
    "hr@10": 0.15977850921245074,
    "hr@20": 0.3195570184249015,
    "ndcg@10": 0.07259631375580655,
    "mrr": 0.07472691941102967
   },
   "seconds": 0.0
  },
  "POP": {
   "hp": {},
   "val_ndcg10": 0.2801281147953291,
   "grid": [],
   "test": {
    "hr@1": 0.03873552983081033,
    "hr@5": 0.28144479073909173,
    "hr@10": 0.5070681211041852,
    "hr@20": 0.7659283170080143,
    "ndcg@10": 0.22917983664146266,
    "mrr": 0.17179312973161442
   },
   "seconds": 0.0
  },
  "SYL": {
   "hp": {},
   "val_ndcg10": 0.29192576177369484,
   "grid": [],
   "test": {
    "hr@1": 0.09443455031166519,
    "hr@5": 0.38220540219649746,
    "hr@10": 0.4982635796972395,
    "hr@20": 0.6621846245176611,
    "ndcg@10": 0.2775476887406498,
    "mrr": 0.22942531534342261
   },
   "seconds": 0.0
  },
  "CONT": {
   "hp": {},
   "val_ndcg10": 0.29192576177369484,
   "grid": [],
   "test": {
    "hr@1": 0.09443455031166519,
    "hr@5": 0.38220540219649746,
    "hr@10": 0.4982635796972395,
    "hr@20": 0.6621846245176611,
    "ndcg@10": 0.2775476887406498,
    "mrr": 0.22942531534342261
   },
   "seconds": 0.0
  },
  "MC": {
   "hp": {},
   "val_ndcg10": 0.6521316056258977,
   "grid": [],
   "test": {
    "hr@1": 0.31901157613535175,
    "hr@5": 0.8221838824577026,
    "hr@10": 0.9039959928762245,
    "hr@20": 0.9567119323241319,
    "ndcg@10": 0.6104941987447787,
    "mrr": 0.5207060399518448
   },
   "seconds": 0.0
  },
  "ItemKNN": {
   "hp": {
    "k": 200,
    "gamma": 0.7,
    "shrink": 10.0
   },
   "val_ndcg10": 0.4497402367221395,
   "grid": [
    [
     "{'k': 50, 'gamma': 1.0, 'shrink': 10.0}",
     0.33258
    ],
    [
     "{'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
     0.44024
    ],
    [
     "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}",
     0.33496
    ],
    [
     "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
     0.44974
    ]
   ],
   "test": {
    "hr@1": 0.20436331255565449,
    "hr@5": 0.5173085485307213,
    "hr@10": 0.7290739091718611,
    "hr@20": 0.8702248441674088,
    "ndcg@10": 0.43528563616927807,
    "mrr": 0.35948345825902805
   },
   "seconds": 0.4
  },
  "RP3beta": {
   "hp": {
    "alpha": 0.5,
    "beta": 0.6,
    "k": 200
   },
   "val_ndcg10": 0.32635954179560195,
   "grid": [
    [
     "{'alpha': 0.5, 'beta': 0.0, 'k': 200}",
     0.29367
    ],
    [
     "{'alpha': 0.5, 'beta': 0.3, 'k': 200}",
     0.29776
    ],
    [
     "{'alpha': 0.5, 'beta': 0.6, 'k': 200}",
     0.32636
    ],
    [
     "{'alpha': 1.0, 'beta': 0.0, 'k': 200}",
     0.28532
    ],
    [
     "{'alpha': 1.0, 'beta': 0.3, 'k': 200}",
     0.28886
    ],
    [
     "{'alpha': 1.0, 'beta': 0.6, 'k': 200}",
     0.30954
    ]
   ],
   "test": {
    "hr@1": 0.06856634016028496,
    "hr@5": 0.3334260908281389,
    "hr@10": 0.567620213713268,
    "hr@20": 0.7991540516473732,
    "ndcg@10": 0.27722519278181,
    "mrr": 0.2128237034890609
   },
   "seconds": 0.7
  },
  "EASE": {
   "hp": {
    "lam": 50.0
   },
   "val_ndcg10": 0.3752458220153784,
   "grid": [
    [
     "{'lam': 50.0}",
     0.37525
    ],
    [
     "{'lam': 200.0}",
     0.37087
    ],
    [
     "{'lam': 800.0}",
     0.3637
    ]
   ],
   "test": {
    "hr@1": 0.07569011576135352,
    "hr@5": 0.47929652715939447,
    "hr@10": 0.7497773820124666,
    "hr@20": 0.9262021371326803,
    "ndcg@10": 0.36272272139933576,
    "mrr": 0.2603199820319366
   },
   "seconds": 0.3
  },
  "iALS": {
   "hp": {
    "factors": 64,
    "reg": 0.1,
    "alpha": 10.0
   },
   "val_ndcg10": 0.4320247653252911,
   "grid": [
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
     0.34853
    ],
    [
     "{'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
     0.42541
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 1.0}",
     0.09695
    ],
    [
     "{'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
     0.43202
    ]
   ],
   "test": {
    "hr@1": 0.14425645592163847,
    "hr@5": 0.4938557435440784,
    "hr@10": 0.6492430988423865,
    "hr@20": 0.8080587711487087,
    "ndcg@10": 0.37547539467450136,
    "mrr": 0.3069862960318778
   },
   "seconds": 2.8
  },
  "SKNN": {
   "hp": {
    "k": 50,
    "m": 5
   },
   "val_ndcg10": 0.4268141391439634,
   "grid": [
    [
     "{'k': 50, 'm': 5}",
     0.42681
    ],
    [
     "{'k': 50, 'm': 20}",
     0.38537
    ],
    [
     "{'k': 200, 'm': 5}",
     0.3964
    ],
    [
     "{'k': 200, 'm': 20}",
     0.37269
    ]
   ],
   "test": {
    "hr@1": 0.1520480854853072,
    "hr@5": 0.5160841495992876,
    "hr@10": 0.7218994261402988,
    "hr@20": 0.8941810131591967,
    "ndcg@10": 0.4034732315949156,
    "mrr": 0.3213916356507901
   },
   "seconds": 0.8
  },
  "MCLD": {
   "hp": {
    "k": "ties"
   },
   "val_ndcg10": 0.31802605761674496,
   "grid": [],
   "test": {
    "hr@1": 0.05231522707034728,
    "hr@5": 0.3306433659839715,
    "hr@10": 0.594779608192342,
    "hr@20": 0.844512466607302,
    "ndcg@10": 0.27193566190889007,
    "mrr": 0.1983424083646166
   },
   "seconds": 2.3
  },
  "aMCLD": {
   "hp": {
    "k": 50
   },
   "val_ndcg10": 0.3362790758941351,
   "grid": [
    [
     "{'k': 1}",
     0.30356
    ],
    [
     "{'k': 5}",
     0.32543
    ],
    [
     "{'k': 20}",
     0.33436
    ],
    [
     "{'k': 50}",
     0.33628
    ],
    [
     "{'k': 200}",
     0.32566
    ]
   ],
   "test": {
    "hr@1": 0.08459483526268922,
    "hr@5": 0.3696015138023152,
    "hr@10": 0.6059105075690115,
    "hr@20": 0.8260351736420303,
    "ndcg@10": 0.3024446449254602,
    "mrr": 0.232453571373743
   },
   "seconds": 6.7
  },
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.7060746836820636,
   "log": [
    {
     "epoch": 1,
     "loss": 3.9615995965305357
    },
    {
     "epoch": 2,
     "loss": 3.0287085281372987,
     "val_ndcg10": 0.4897512224327979
    },
    {
     "epoch": 3,
     "loss": 2.539998410327364
    },
    {
     "epoch": 4,
     "loss": 2.347753735695628,
     "val_ndcg10": 0.5666975129739712
    },
    {
     "epoch": 5,
     "loss": 2.244431623098112
    },
    {
     "epoch": 6,
     "loss": 2.1765755742423036,
     "val_ndcg10": 0.631266227119476
    },
    {
     "epoch": 7,
     "loss": 2.127909485751177
    },
    {
     "epoch": 8,
     "loss": 2.091470634728147,
     "val_ndcg10": 0.6524912659741304
    },
    {
     "epoch": 9,
     "loss": 2.060428637720249
    },
    {
     "epoch": 10,
     "loss": 2.037634911831684,
     "val_ndcg10": 0.6664014242583735
    },
    {
     "epoch": 11,
     "loss": 2.0123769132256135
    },
    {
     "epoch": 12,
     "loss": 1.9948206755783202,
     "val_ndcg10": 0.6748311156127366
    },
    {
     "epoch": 13,
     "loss": 1.9793032936624713
    },
    {
     "epoch": 14,
     "loss": 1.9658832318849846,
     "val_ndcg10": 0.6784039589151435
    },
    {
     "epoch": 15,
     "loss": 1.9509776385464768
    },
    {
     "epoch": 16,
     "loss": 1.9430410369775868,
     "val_ndcg10": 0.6881285315928163
    },
    {
     "epoch": 17,
     "loss": 1.9295740072557026
    },
    {
     "epoch": 18,
     "loss": 1.9229706872171348,
     "val_ndcg10": 0.6835507166756766
    },
    {
     "epoch": 19,
     "loss": 1.9119801017934959
    },
    {
     "epoch": 20,
     "loss": 1.905663912899647,
     "val_ndcg10": 0.6913578648835974
    },
    {
     "epoch": 21,
     "loss": 1.8977388712512389
    },
    {
     "epoch": 22,
     "loss": 1.8900489271961993,
     "val_ndcg10": 0.6951966938546472
    },
    {
     "epoch": 23,
     "loss": 1.883951500899744
    },
    {
     "epoch": 24,
     "loss": 1.8782954388758049,
     "val_ndcg10": 0.694905379638138
    },
    {
     "epoch": 25,
     "loss": 1.8727132245858855
    },
    {
     "epoch": 26,
     "loss": 1.8675176950063708,
     "val_ndcg10": 0.697498927750908
    },
    {
     "epoch": 27,
     "loss": 1.8636931352562642
    },
    {
     "epoch": 28,
     "loss": 1.8570619090421072,
     "val_ndcg10": 0.6989967345968745
    },
    {
     "epoch": 29,
     "loss": 1.8545504846529328
    },
    {
     "epoch": 30,
     "loss": 1.8489732787861786,
     "val_ndcg10": 0.7014422836890831
    },
    {
     "epoch": 31,
     "loss": 1.845257270023875
    },
    {
     "epoch": 32,
     "loss": 1.840634942140696,
     "val_ndcg10": 0.7028300795813961
    },
    {
     "epoch": 33,
     "loss": 1.8380321767633279
    },
    {
     "epoch": 34,
     "loss": 1.8360228560573062,
     "val_ndcg10": 0.7060746836820636
    },
    {
     "epoch": 35,
     "loss": 1.8290344444899225
    },
    {
     "epoch": 36,
     "loss": 1.8301470915132692,
     "val_ndcg10": 0.7025425027183231
    },
    {
     "epoch": 37,
     "loss": 1.8272421565430579
    },
    {
     "epoch": 38,
     "loss": 1.8212243793847842,
     "val_ndcg10": 0.7024858459024785
    },
    {
     "epoch": 39,
     "loss": 1.817716891391436
    },
    {
     "epoch": 40,
     "loss": 1.816155621708084,
     "val_ndcg10": 0.7051530397194655
    },
    {
     "epoch": 41,
     "loss": 1.8127021532854017
    },
    {
     "epoch": 42,
     "loss": 1.8103263726230998,
     "val_ndcg10": 0.704787892065838
    }
   ],
   "refit_epochs": 34,
   "test": {
    "hr@1": 0.41718610863757793,
    "hr@5": 0.8704363312555654,
    "hr@10": 0.931433659839715,
    "hr@20": 0.9723953695458593,
    "ndcg@10": 0.6819256740542452,
    "mrr": 0.6042633379894078
   },
   "seconds": 424.0
  }
 },
 "dataset": "mooc",
 "protocol": "p2",
 "n_items": 97,
 "n_learners": 7047,
 "n_val": 1414,
 "n_val_used": 1414,
 "n_test": 2246
}

==> anc/results/selected_hparams.json <==
{
 "RAND": [
  "A09: {}",
  "A12: {}",
  "A15: {}",
  "A17: {}",
  "EdNet: {}",
  "Junyi: {}",
  "Eedi: {}",
  "MOOC: {}"
 ],
 "POP": [
  "A09: {}",
  "A12: {}",
  "A15: {}",
  "A17: {}",
  "EdNet: {}",
  "Junyi: {}",
  "Eedi: {}",
  "MOOC: {}"
 ],
 "SYL": [
  "A09: {}",
  "A12: {}",
  "A15: {}",
  "A17: {}",
  "EdNet: {}",
  "Junyi: {}",
  "Eedi: {}",
  "MOOC: {}"
 ],
 "CONT": [
  "A09: {}",
  "A12: {}",
  "A15: {}",
  "A17: {}",
  "EdNet: {}",
  "Junyi: {}",
  "Eedi: {}",
  "MOOC: {}"
 ],
 "MC": [
  "A09: {}",
  "A12: {}",
  "A15: {}",
  "A17: {}",
  "EdNet: {}",
  "Junyi: {}",
  "Eedi: {}",
  "MOOC: {}"
 ],
 "ItemKNN": [
  "A09: {'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
  "A12: {'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
  "A15: {'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
  "A17: {'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
  "EdNet: {'k': 50, 'gamma': 0.7, 'shrink': 10.0}",
  "Junyi: {'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
  "Eedi: {'k': 200, 'gamma': 0.7, 'shrink': 10.0}",
  "MOOC: {'k': 200, 'gamma': 0.7, 'shrink': 10.0}"
 ],
 "RP3beta": [
  "A09: {'alpha': 0.5, 'beta': 0.6, 'k': 200}",
  "A12: {'alpha': 1.0, 'beta': 0.3, 'k': 200}",
  "A15: {'alpha': 1.0, 'beta': 0.3, 'k': 200}",
  "A17: {'alpha': 1.0, 'beta': 0.6, 'k': 200}",
  "EdNet: {'alpha': 0.5, 'beta': 0.6, 'k': 200}",
  "Junyi: {'alpha': 1.0, 'beta': 0.6, 'k': 200}",
  "Eedi: {'alpha': 1.0, 'beta': 0.6, 'k': 200}",
  "MOOC: {'alpha': 0.5, 'beta': 0.6, 'k': 200}"
 ],
 "EASE": [
  "A09: {'lam': 50.0}",
  "A12: {'lam': 800.0}",
  "A15: {'lam': 200.0}",
  "A17: {'lam': 50.0}",
  "EdNet: {'lam': 200.0}",
  "Junyi: {'lam': 50.0}",
  "Eedi: {'lam': 50.0}",
  "MOOC: {'lam': 200.0}"
 ],
 "iALS": [
  "A09: {'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
  "A12: {'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
  "A15: {'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
  "A17: {'factors': 64, 'reg': 0.01, 'alpha': 1.0}",
  "EdNet: {'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
  "Junyi: {'factors': 64, 'reg': 0.1, 'alpha': 10.0}",
  "Eedi: {'factors': 64, 'reg': 0.01, 'alpha': 10.0}",
  "MOOC: {'factors': 64, 'reg': 0.01, 'alpha': 10.0}"
 ],
 "MCLD": [
  "A09: {'k': 'ties'}",
  "A12: {'k': 'ties'}",
  "A15: {'k': 'ties'}",
  "A17: {'k': 'ties'}",
  "EdNet: {'k': 'ties'}",
  "Junyi: {'k': 'ties'}",
  "Eedi: {'k': 'ties'}",
  "MOOC: {'k': 'ties'}"
 ],
 "aMCLD": [
  "A09: {'k': 1}",
  "A12: {'k': 20}",
  "A15: {'k': 20}",
  "A17: {'k': 20}",
  "EdNet: {'k': 200}",
  "Junyi: {'k': 50}",
  "Eedi: {'k': 20}",
  "MOOC: {'k': 200}"
 ],
 "ZPD": [
  "A09: {'tau': 0.9}",
  "A12: {'tau': 0.8}",
  "A15: {'tau': 0.6}",
  "A17: {'tau': 0.9}",
  "EdNet: {'tau': 0.9}",
  "Junyi: {'tau': 0.9}",
  "Eedi: {'tau': 0.6}"
 ],
 "SASRec": [
  "A09: {'d': 64, 'layers': 2, 'dropout': 0.2}",
  "A12: {'d': 64, 'layers': 2, 'dropout': 0.2}",
  "A15: {'d': 64, 'layers': 2, 'dropout': 0.2}",
  "A17: {'d': 64, 'layers': 2, 'dropout': 0.2}",
  "EdNet: {'d': 64, 'layers': 2, 'dropout': 0.2}",
  "Junyi: {'d': 64, 'layers': 2, 'dropout': 0.2}",
  "Eedi: {'d': 64, 'layers': 2, 'dropout': 0.2}",
  "MOOC: {'d': 64, 'layers': 2, 'dropout': 0.2}"
 ],
 "SKNN": [
  "A09: {'k': 50, 'm': 5}",
  "A12: {'k': 50, 'm': 5}",
  "A15: {'k': 200, 'm': 20}",
  "A17: {'k': 50, 'm': 5}",
  "EdNet: {'k': 50, 'm': 5}",
  "Junyi: {'k': 200, 'm': 5}",
  "Eedi: {'k': 50, 'm': 5}",
  "MOOC: {'k': 50, 'm': 5}"
 ],
 "DKT": [
  "A09: {'tau': 0.9}",
  "A12: {'tau': 0.5}",
  "A15: {'tau': 0.7}",
  "A17: {'tau': 0.9}",
  "EdNet: {'tau': 0.8}",
  "Junyi: {'tau': 0.9}",
  "Eedi: {'tau': 0.8}"
 ]
}

==> anc/results/summary.json <==
{
 "summary": {
  "a09": {
   "best_struct": "CONT",
   "S": 0.08331,
   "best_pers": "ItemKNN",
   "P": 0.07809,
   "delta": -0.00522,
   "lo": -0.01255,
   "hi": 0.00253,
   "p": 0.18,
   "rho": 1.0,
   "n": 3877,
   "rho_meta": 1.0,
   "bs_val": "CONT",
   "bp_val": "SASRec",
   "S_val": 0.08331,
   "P_val": 0.07749,
   "delta_val": -0.00582,
   "lo_val": -0.01323,
   "hi_val": 0.00185,
   "p_val": 0.152,
   "rho_val": 1.0,
   "p_holm": 0.36,
   "p_holm_val": 0.304
  },
  "a12": {
   "best_struct": "MC",
   "S": 0.27638,
   "best_pers": "SASRec",
   "P": 0.25637,
   "delta": -0.02,
   "lo": -0.02289,
   "hi": -0.01705,
   "p": 0.0,
   "rho": 1.0,
   "n": 22564,
   "rho_meta": 0.29421,
   "bs_val": "MC",
   "bp_val": "SASRec",
   "S_val": 0.27638,
   "P_val": 0.25637,
   "delta_val": -0.02,
   "lo_val": -0.02289,
   "hi_val": -0.01705,
   "p_val": 0.0,
   "rho_val": 1.0,
   "p_holm": 0.0,
   "p_holm_val": 0.0
  },
  "a15": {
   "best_struct": "MC",
   "S": 0.42032,
   "best_pers": "SASRec",
   "P": 0.52201,
   "delta": 0.10169,
   "lo": 0.09645,
   "hi": 0.10756,
   "p": 0.0,
   "rho": 0.8052,
   "n": 12668,
   "rho_meta": 0.20143,
   "bs_val": "MC",
   "bp_val": "SASRec",
   "S_val": 0.42032,
   "P_val": 0.52201,
   "delta_val": 0.10169,
   "lo_val": 0.09645,
   "hi_val": 0.10756,
   "p_val": 0.0,
   "rho_val": 0.8052,
   "p_holm": 0.0,
   "p_holm_val": 0.0
  },
  "a17": {
   "best_struct": "MC",
   "S": 0.71296,
   "best_pers": "SASRec",
   "P": 0.72791,
   "delta": 0.01496,
   "lo": 0.00778,
   "hi": 0.02209,
   "p": 0.0,
   "rho": 0.97945,
   "n": 1708,
   "rho_meta": 0.34771,
   "bs_val": "MC",
   "bp_val": "SASRec",
   "S_val": 0.71296,
   "P_val": 0.72791,
   "delta_val": 0.01496,
   "lo_val": 0.00778,
   "hi_val": 0.02209,
   "p_val": 0.0,
   "rho_val": 0.97945,
   "p_holm": 0.0,
   "p_holm_val": 0.0
  },
  "ednet": {
   "best_struct": "MC",
   "S": 0.03492,
   "best_pers": "SASRec",
   "P": 0.0424,
   "delta": 0.00749,
   "lo": 0.00296,
   "hi": 0.01217,
   "p": 0.0,
   "rho": 0.82341,
   "n": 4367,
   "rho_meta": 0.22883,
   "bs_val": "MC",
   "bp_val": "SASRec",
   "S_val": 0.03492,
   "P_val": 0.0424,
   "delta_val": 0.00749,
   "lo_val": 0.00296,
   "hi_val": 0.01217,
   "p_val": 0.0,
   "rho_val": 0.82341,
   "p_holm": 0.0,
   "p_holm_val": 0.0
  },
  "junyi": {
   "best_struct": "MC",
   "S": 0.48779,
   "best_pers": "SASRec",
   "P": 0.53526,
   "delta": 0.04747,
   "lo": 0.04414,
   "hi": 0.05084,
   "p": 0.0,
   "rho": 0.91131,
   "n": 14006,
   "rho_meta": 0.54699,
   "bs_val": "MC",
   "bp_val": "SASRec",
   "S_val": 0.48779,
   "P_val": 0.53526,
   "delta_val": 0.04747,
   "lo_val": 0.04414,
   "hi_val": 0.05084,
   "p_val": 0.0,
   "rho_val": 0.91131,
   "p_holm": 0.0,
   "p_holm_val": 0.0
  },
  "eedi": {
   "best_struct": "MC",
   "S": 0.55801,
   "best_pers": "SASRec",
   "P": 0.55904,
   "delta": 0.00103,
   "lo": -0.00608,
   "hi": 0.00786,
   "p": 0.779,
   "rho": 0.99817,
   "n": 4915,
   "rho_meta": 0.60902,
   "bs_val": "MC",
   "bp_val": "SASRec",
   "S_val": 0.55801,
   "P_val": 0.55904,
   "delta_val": 0.00103,
   "lo_val": -0.00608,
   "hi_val": 0.00786,
   "p_val": 0.779,
   "rho_val": 0.99817,
   "p_holm": 0.779,
   "p_holm_val": 0.779
  },
  "mooc": {
   "best_struct": "MC",
   "S": 0.69246,
   "best_pers": "SASRec",
   "P": 0.78045,
   "delta": 0.08799,
   "lo": 0.08278,
   "hi": 0.09332,
   "p": 0.0,
   "rho": 0.88726,
   "n": 7008,
   "rho_meta": 0.58572,
   "bs_val": "MC",
   "bp_val": "SASRec",
   "S_val": 0.69246,
   "P_val": 0.78045,
   "delta_val": 0.08799,
   "lo_val": 0.08278,
   "hi_val": 0.09332,
   "p_val": 0.0,
   "rho_val": 0.88726,
   "p_holm": 0.0,
   "p_holm_val": 0.0
  }
 }
}

==> anc/results_quant/llmlik_a09_Qwen2.5-0.5B-Q4_hard_0-100.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-0.5B-Q4",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 355.8,
 "threads": 2,
 "model_file": "qwen2.5-0.5b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.06,
   "hr@3": 0.24,
   "hr@5": 0.32
  },
  "raw": {
   "hr@1": 0.07,
   "hr@3": 0.22,
   "hr@5": 0.38
  }
 }
}

==> anc/results_quant/llmlik_a09_Qwen2.5-0.5B-Q4_random_0-100.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-0.5B-Q4",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 383.2,
 "threads": 2,
 "model_file": "qwen2.5-0.5b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.55,
   "hr@3": 0.72,
   "hr@5": 0.79
  },
  "raw": {
   "hr@1": 0.68,
   "hr@3": 0.81,
   "hr@5": 0.86
  }
 }
}

==> anc/results_quant/llmlik_ednet_Qwen2.5-0.5B-Q4_hard_0-100.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-0.5B-Q4",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 486.0,
 "threads": 2,
 "model_file": "qwen2.5-0.5b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.07,
   "hr@3": 0.16,
   "hr@5": 0.23
  },
  "raw": {
   "hr@1": 0.05,
   "hr@3": 0.16,
   "hr@5": 0.23
  }
 }
}

==> anc/results_quant/llmlik_ednet_Qwen2.5-0.5B-Q4_random_0-100.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-0.5B-Q4",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 527.8,
 "threads": 2,
 "model_file": "qwen2.5-0.5b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.21,
   "hr@3": 0.48,
   "hr@5": 0.59
  },
  "raw": {
   "hr@1": 0.23,
   "hr@3": 0.5,
   "hr@5": 0.63
  }
 }
}

==> anc/results_quant/llmlik_eedi_Qwen2.5-0.5B-Q4_hard_0-100.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-0.5B-Q4",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 313.3,
 "threads": 2,
 "model_file": "qwen2.5-0.5b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.14,
   "hr@3": 0.34,
   "hr@5": 0.54
  },
  "raw": {
   "hr@1": 0.17,
   "hr@3": 0.35,
   "hr@5": 0.48
  }
 }
}

==> anc/results_quant/llmlik_eedi_Qwen2.5-0.5B-Q4_random_0-100.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-0.5B-Q4",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 321.9,
 "threads": 2,
 "model_file": "qwen2.5-0.5b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.18,
   "hr@3": 0.31,
   "hr@5": 0.5
  },
  "raw": {
   "hr@1": 0.17,
   "hr@3": 0.41,
   "hr@5": 0.55
  }
 }
}

==> anc/results_quant/llmlik_junyi_Qwen2.5-0.5B-Q4_hard_0-100.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-0.5B-Q4",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 266.4,
 "threads": 2,
 "model_file": "qwen2.5-0.5b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.13,
   "hr@3": 0.3,
   "hr@5": 0.45
  },
  "raw": {
   "hr@1": 0.22,
   "hr@3": 0.4,
   "hr@5": 0.51
  }
 }
}

==> anc/results_quant/llmlik_junyi_Qwen2.5-0.5B-Q4_random_0-100.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-0.5B-Q4",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 277.7,
 "threads": 2,
 "model_file": "qwen2.5-0.5b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.37,
   "hr@3": 0.67,
   "hr@5": 0.79
  },
  "raw": {
   "hr@1": 0.41,
   "hr@3": 0.65,
   "hr@5": 0.78
  }
 }
}

==> anc/results_scale/llmlik_a09_Qwen2.5-3B-Instruct_hard.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "hard",
 "n": 100,
 "seconds": 1913.0,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_a09_Qwen2.5-3B-Instruct_hard_0-100.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 1913.0,
 "threads": 4,
 "model_file": "qwen2.5-3b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.07,
   "hr@3": 0.23,
   "hr@5": 0.33
  },
  "raw": {
   "hr@1": 0.09,
   "hr@3": 0.26,
   "hr@5": 0.36
  }
 }
}

==> anc/results_scale/llmlik_a09_Qwen2.5-3B-Instruct_random.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "random",
 "n": 100,
 "seconds": 2127.3,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_a09_Qwen2.5-3B-Instruct_random_0-100.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 2127.3,
 "threads": 4,
 "model_file": "qwen2.5-3b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.58,
   "hr@3": 0.74,
   "hr@5": 0.82
  },
  "raw": {
   "hr@1": 0.63,
   "hr@3": 0.81,
   "hr@5": 0.86
  }
 }
}

==> anc/results_scale/llmlik_a09_Qwen2.5-7B-Instruct_hard.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "hard",
 "n": 100,
 "seconds": 4334.8,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_a09_Qwen2.5-7B-Instruct_hard_0-100.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 4334.8,
 "threads": 4,
 "model_file": "qwen2.5-7b-instruct-q4_k_m-00001-of-00002.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.06,
   "hr@3": 0.18,
   "hr@5": 0.3
  },
  "raw": {
   "hr@1": 0.07,
   "hr@3": 0.24,
   "hr@5": 0.32
  }
 }
}

==> anc/results_scale/llmlik_a09_Qwen2.5-7B-Instruct_random.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "random",
 "n": 100,
 "seconds": 4790.6,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_a09_Qwen2.5-7B-Instruct_random_0-100.json <==
{
 "dataset": "a09",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 4790.6,
 "threads": 4,
 "model_file": "qwen2.5-7b-instruct-q4_k_m-00001-of-00002.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.59,
   "hr@3": 0.72,
   "hr@5": 0.81
  },
  "raw": {
   "hr@1": 0.67,
   "hr@3": 0.81,
   "hr@5": 0.87
  }
 }
}

==> anc/results_scale/llmlik_ednet_Qwen2.5-3B-Instruct_hard.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "hard",
 "n": 100,
 "seconds": 2760.7,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_ednet_Qwen2.5-3B-Instruct_hard_0-100.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 2760.7,
 "threads": 4,
 "model_file": "qwen2.5-3b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.04,
   "hr@3": 0.11,
   "hr@5": 0.21
  },
  "raw": {
   "hr@1": 0.03,
   "hr@3": 0.08,
   "hr@5": 0.23
  }
 }
}

==> anc/results_scale/llmlik_ednet_Qwen2.5-3B-Instruct_random.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "random",
 "n": 100,
 "seconds": 2922.6,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_ednet_Qwen2.5-3B-Instruct_random_0-100.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 2922.6,
 "threads": 4,
 "model_file": "qwen2.5-3b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.21,
   "hr@3": 0.44,
   "hr@5": 0.59
  },
  "raw": {
   "hr@1": 0.14,
   "hr@3": 0.37,
   "hr@5": 0.57
  }
 }
}

==> anc/results_scale/llmlik_ednet_Qwen2.5-7B-Instruct_hard.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "hard",
 "n": 100,
 "seconds": 6154.0,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_ednet_Qwen2.5-7B-Instruct_hard_0-100.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 6154.0,
 "threads": 4,
 "model_file": "qwen2.5-7b-instruct-q4_k_m-00001-of-00002.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.05,
   "hr@3": 0.14,
   "hr@5": 0.24
  },
  "raw": {
   "hr@1": 0.05,
   "hr@3": 0.15,
   "hr@5": 0.24
  }
 }
}

==> anc/results_scale/llmlik_ednet_Qwen2.5-7B-Instruct_random.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "random",
 "n": 100,
 "seconds": 6498.4,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_ednet_Qwen2.5-7B-Instruct_random_0-100.json <==
{
 "dataset": "ednet",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 6498.4,
 "threads": 4,
 "model_file": "qwen2.5-7b-instruct-q4_k_m-00001-of-00002.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.24,
   "hr@3": 0.53,
   "hr@5": 0.63
  },
  "raw": {
   "hr@1": 0.16,
   "hr@3": 0.45,
   "hr@5": 0.58
  }
 }
}

==> anc/results_scale/llmlik_eedi_Qwen2.5-3B-Instruct_hard.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "hard",
 "n": 100,
 "seconds": 1646.2,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_eedi_Qwen2.5-3B-Instruct_hard_0-100.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 1646.2,
 "threads": 4,
 "model_file": "qwen2.5-3b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.13,
   "hr@3": 0.32,
   "hr@5": 0.48
  },
  "raw": {
   "hr@1": 0.14,
   "hr@3": 0.31,
   "hr@5": 0.42
  }
 }
}

==> anc/results_scale/llmlik_eedi_Qwen2.5-3B-Instruct_random.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "random",
 "n": 100,
 "seconds": 1608.4,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_eedi_Qwen2.5-3B-Instruct_random_0-100.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 1608.4,
 "threads": 4,
 "model_file": "qwen2.5-3b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.21,
   "hr@3": 0.33,
   "hr@5": 0.49
  },
  "raw": {
   "hr@1": 0.14,
   "hr@3": 0.32,
   "hr@5": 0.44
  }
 }
}

==> anc/results_scale/llmlik_eedi_Qwen2.5-7B-Instruct_hard.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "hard",
 "n": 100,
 "seconds": 3856.4,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_eedi_Qwen2.5-7B-Instruct_hard_0-100.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 3856.4,
 "threads": 4,
 "model_file": "qwen2.5-7b-instruct-q4_k_m-00001-of-00002.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.16,
   "hr@3": 0.3,
   "hr@5": 0.5
  },
  "raw": {
   "hr@1": 0.16,
   "hr@3": 0.3,
   "hr@5": 0.41
  }
 }
}

==> anc/results_scale/llmlik_eedi_Qwen2.5-7B-Instruct_random.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "random",
 "n": 100,
 "seconds": 3629.8,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_eedi_Qwen2.5-7B-Instruct_random_0-100.json <==
{
 "dataset": "eedi",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 3629.8,
 "threads": 4,
 "model_file": "qwen2.5-7b-instruct-q4_k_m-00001-of-00002.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.15,
   "hr@3": 0.31,
   "hr@5": 0.47
  },
  "raw": {
   "hr@1": 0.13,
   "hr@3": 0.32,
   "hr@5": 0.45
  }
 }
}

==> anc/results_scale/llmlik_junyi_Qwen2.5-3B-Instruct_hard.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "hard",
 "n": 100,
 "seconds": 1417.4,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_junyi_Qwen2.5-3B-Instruct_hard_0-100.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 1417.4,
 "threads": 4,
 "model_file": "qwen2.5-3b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.12,
   "hr@3": 0.28,
   "hr@5": 0.45
  },
  "raw": {
   "hr@1": 0.24,
   "hr@3": 0.39,
   "hr@5": 0.54
  }
 }
}

==> anc/results_scale/llmlik_junyi_Qwen2.5-3B-Instruct_random.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "random",
 "n": 100,
 "seconds": 1536.4,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_junyi_Qwen2.5-3B-Instruct_random_0-100.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-3B-Instruct",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 1536.4,
 "threads": 4,
 "model_file": "qwen2.5-3b-instruct-q4_k_m.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.36,
   "hr@3": 0.69,
   "hr@5": 0.78
  },
  "raw": {
   "hr@1": 0.44,
   "hr@3": 0.6,
   "hr@5": 0.68
  }
 }
}

==> anc/results_scale/llmlik_junyi_Qwen2.5-7B-Instruct_hard.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "hard",
 "n": 100,
 "seconds": 3279.5,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_junyi_Qwen2.5-7B-Instruct_hard_0-100.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "hard",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 3279.5,
 "threads": 4,
 "model_file": "qwen2.5-7b-instruct-q4_k_m-00001-of-00002.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.12,
   "hr@3": 0.32,
   "hr@5": 0.48
  },
  "raw": {
   "hr@1": 0.26,
   "hr@3": 0.43,
   "hr@5": 0.51
  }
 }
}

==> anc/results_scale/llmlik_junyi_Qwen2.5-7B-Instruct_random.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "random",
 "n": 100,
 "seconds": 3540.7,
 "backend": "llama.cpp, 4-bit (Q4_K_M)"
}

==> anc/results_scale/llmlik_junyi_Qwen2.5-7B-Instruct_random_0-100.json <==
{
 "dataset": "junyi",
 "model": "Qwen2.5-7B-Instruct",
 "regime": "random",
 "first": 0,
 "last": 100,
 "n": 100,
 "seconds": 3540.7,
 "threads": 4,
 "model_file": "qwen2.5-7b-instruct-q4_k_m-00001-of-00002.gguf",
 "metrics": {
  "pmi": {
   "hr@1": 0.43,
   "hr@3": 0.69,
   "hr@5": 0.8
  },
  "raw": {
   "hr@1": 0.49,
   "hr@3": 0.61,
   "hr@5": 0.71
  }
 }
}

==> anc/results_seeds/seed1/a15_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5568283342050951,
   "log": [
    {
     "epoch": 1,
     "loss": 4.403939257412916
    },
    {
     "epoch": 2,
     "loss": 3.960949431563707,
     "val_ndcg10": 0.298344317030669
    },
    {
     "epoch": 3,
     "loss": 3.667469489565603
    },
    {
     "epoch": 4,
     "loss": 3.4941108625677426,
     "val_ndcg10": 0.3728129999930658
    },
    {
     "epoch": 5,
     "loss": 3.386125801777253
    },
    {
     "epoch": 6,
     "loss": 3.3119792971392443,
     "val_ndcg10": 0.4017865957617326
    },
    {
     "epoch": 7,
     "loss": 3.2470266053572807
    },
    {
     "epoch": 8,
     "loss": 3.194075711459625,
     "val_ndcg10": 0.419718616643489
    },
    {
     "epoch": 9,
     "loss": 3.153165134890326
    },
    {
     "epoch": 10,
     "loss": 3.1186374169535602,
     "val_ndcg10": 0.43159731926325634
    },
    {
     "epoch": 11,
     "loss": 3.082325793972585
    },
    {
     "epoch": 12,
     "loss": 3.056238254846619,
     "val_ndcg10": 0.4396054736196217
    },
    {
     "epoch": 13,
     "loss": 3.0292179129484915
    },
    {
     "epoch": 14,
     "loss": 2.999659876658214,
     "val_ndcg10": 0.4501165945888669
    },
    {
     "epoch": 15,
     "loss": 2.9820501340307746
    },
    {
     "epoch": 16,
     "loss": 2.9582469663878213,
     "val_ndcg10": 0.453825047777349
    },
    {
     "epoch": 17,
     "loss": 2.9366492066066674
    },
    {
     "epoch": 18,
     "loss": 2.9217771687396574,
     "val_ndcg10": 0.4660402098223817
    },
    {
     "epoch": 19,
     "loss": 2.9052512480509978
    },
    {
     "epoch": 20,
     "loss": 2.887540671631354,
     "val_ndcg10": 0.4669734916486045
    },
    {
     "epoch": 21,
     "loss": 2.8705966158488505
    },
    {
     "epoch": 22,
     "loss": 2.8552530949306667,
     "val_ndcg10": 0.4779857086650793
    },
    {
     "epoch": 23,
     "loss": 2.8464857203588987
    },
    {
     "epoch": 24,
     "loss": 2.8275358738521326,
     "val_ndcg10": 0.4832249733134573
    },
    {
     "epoch": 25,
     "loss": 2.818304867069865
    },
    {
     "epoch": 26,
     "loss": 2.8059133844663653,
     "val_ndcg10": 0.48731127644530386
    },
    {
     "epoch": 27,
     "loss": 2.7933698287570183
    },
    {
     "epoch": 28,
     "loss": 2.7854372871509745,
     "val_ndcg10": 0.49181918942237407
    },
    {
     "epoch": 29,
     "loss": 2.770766947359894
    },
    {
     "epoch": 30,
     "loss": 2.7614194017684506,
     "val_ndcg10": 0.4966811131610923
    },
    {
     "epoch": 31,
     "loss": 2.757373522244484
    },
    {
     "epoch": 32,
     "loss": 2.746578062074134,
     "val_ndcg10": 0.5048389124629836
    },
    {
     "epoch": 33,
     "loss": 2.7370329883871487
    },
    {
     "epoch": 34,
     "loss": 2.7295502245784267,
     "val_ndcg10": 0.5023174503700442
    },
    {
     "epoch": 35,
     "loss": 2.7180006729115305
    },
    {
     "epoch": 36,
     "loss": 2.7125257855726854,
     "val_ndcg10": 0.5071023231692566
    },
    {
     "epoch": 37,
     "loss": 2.706123704272978
    },
    {
     "epoch": 38,
     "loss": 2.7011065097142026,
     "val_ndcg10": 0.5086855623279645
    },
    {
     "epoch": 39,
     "loss": 2.6918748718123897
    },
    {
     "epoch": 40,
     "loss": 2.6861118057923754,
     "val_ndcg10": 0.5104159666050019
    },
    {
     "epoch": 41,
     "loss": 2.6769711980504978
    },
    {
     "epoch": 42,
     "loss": 2.673896184252884,
     "val_ndcg10": 0.5180449592646843
    },
    {
     "epoch": 43,
     "loss": 2.663469513260615
    },
    {
     "epoch": 44,
     "loss": 2.659565135055428,
     "val_ndcg10": 0.5192584384642724
    },
    {
     "epoch": 45,
     "loss": 2.65407844170966
    },
    {
     "epoch": 46,
     "loss": 2.6495489685459495,
     "val_ndcg10": 0.5179055298460726
    },
    {
     "epoch": 47,
     "loss": 2.6446415172095317
    },
    {
     "epoch": 48,
     "loss": 2.6366968805942403,
     "val_ndcg10": 0.5195457330307838
    },
    {
     "epoch": 49,
     "loss": 2.6328535083684104
    },
    {
     "epoch": 50,
     "loss": 2.6315919506079903,
     "val_ndcg10": 0.5188994668716549
    },
    {
     "epoch": 51,
     "loss": 2.6222722468557853
    },
    {
     "epoch": 52,
     "loss": 2.6189434853672204,
     "val_ndcg10": 0.5276493264677465
    },
    {
     "epoch": 53,
     "loss": 2.6168279664309053
    },
    {
     "epoch": 54,
     "loss": 2.610474250883872,
     "val_ndcg10": 0.5294459723251616
    },
    {
     "epoch": 55,
     "loss": 2.6039571057483597
    },
    {
     "epoch": 56,
     "loss": 2.603277333802465,
     "val_ndcg10": 0.5277161283723144
    },
    {
     "epoch": 57,
     "loss": 2.5976263874401804
    },
    {
     "epoch": 58,
     "loss": 2.5935220359902393,
     "val_ndcg10": 0.5299691117714085
    },
    {
     "epoch": 59,
     "loss": 2.586690215591187
    },
    {
     "epoch": 60,
     "loss": 2.5859615718197033,
     "val_ndcg10": 0.529839668563827
    },
    {
     "epoch": 61,
     "loss": 2.585138210572585
    },
    {
     "epoch": 62,
     "loss": 2.5798040326363108,
     "val_ndcg10": 0.5329085017907119
    },
    {
     "epoch": 63,
     "loss": 2.5755829881536707
    },
    {
     "epoch": 64,
     "loss": 2.571210531587611,
     "val_ndcg10": 0.5277790715209998
    },
    {
     "epoch": 65,
     "loss": 2.567209588030358
    },
    {
     "epoch": 66,
     "loss": 2.562330705718674,
     "val_ndcg10": 0.5319397103498665
    },
    {
     "epoch": 67,
     "loss": 2.563016732880416
    },
    {
     "epoch": 68,
     "loss": 2.560313894683741,
     "val_ndcg10": 0.5338589319301691
    },
    {
     "epoch": 69,
     "loss": 2.5527355294592162
    },
    {
     "epoch": 70,
     "loss": 2.553321954988372,
     "val_ndcg10": 0.5325964629789284
    },
    {
     "epoch": 71,
     "loss": 2.5494860874243837
    },
    {
     "epoch": 72,
     "loss": 2.548318515362715,
     "val_ndcg10": 0.5372695267413344
    },
    {
     "epoch": 73,
     "loss": 2.5431644927914787
    },
    {
     "epoch": 74,
     "loss": 2.5431612803508066,
     "val_ndcg10": 0.5372266007451532
    },
    {
     "epoch": 75,
     "loss": 2.5423685338857998
    },
    {
     "epoch": 76,
     "loss": 2.5376334431514596,
     "val_ndcg10": 0.5350050400070251
    },
    {
     "epoch": 77,
     "loss": 2.537525951945726
    },
    {
     "epoch": 78,
     "loss": 2.5330075496175675,
     "val_ndcg10": 0.5376307317795912
    },
    {
     "epoch": 79,
     "loss": 2.5257330521194348
    },
    {
     "epoch": 80,
     "loss": 2.529275947319177,
     "val_ndcg10": 0.5443916233614942
    },
    {
     "epoch": 81,
     "loss": 2.522902926832803
    },
    {
     "epoch": 82,
     "loss": 2.5223969319516,
     "val_ndcg10": 0.5431974733819611
    },
    {
     "epoch": 83,
     "loss": 2.5207004018324746
    },
    {
     "epoch": 84,
     "loss": 2.52139231933212,
     "val_ndcg10": 0.5438884635073237
    },
    {
     "epoch": 85,
     "loss": 2.512784203485485
    },
    {
     "epoch": 86,
     "loss": 2.510166292141106,
     "val_ndcg10": 0.5452731329241486
    },
    {
     "epoch": 87,
     "loss": 2.5072590825430368
    },
    {
     "epoch": 88,
     "loss": 2.510298102473577,
     "val_ndcg10": 0.5485056591640685
    },
    {
     "epoch": 89,
     "loss": 2.511766833696294
    },
    {
     "epoch": 90,
     "loss": 2.5044202243592077,
     "val_ndcg10": 0.5470113776398562
    },
    {
     "epoch": 91,
     "loss": 2.500365697428107
    },
    {
     "epoch": 92,
     "loss": 2.5059385196082085,
     "val_ndcg10": 0.5462050404939679
    },
    {
     "epoch": 93,
     "loss": 2.4993981862399774
    },
    {
     "epoch": 94,
     "loss": 2.4959861273510877,
     "val_ndcg10": 0.5488364499199662
    },
    {
     "epoch": 95,
     "loss": 2.494361430153946
    },
    {
     "epoch": 96,
     "loss": 2.497373023392997,
     "val_ndcg10": 0.5505948109880855
    },
    {
     "epoch": 97,
     "loss": 2.4893312460502455
    },
    {
     "epoch": 98,
     "loss": 2.4890642565627634,
     "val_ndcg10": 0.5506941614886498
    },
    {
     "epoch": 99,
     "loss": 2.4821535756328785
    },
    {
     "epoch": 100,
     "loss": 2.4867760230754983,
     "val_ndcg10": 0.5535670753899553
    },
    {
     "epoch": 101,
     "loss": 2.484344099374595
    },
    {
     "epoch": 102,
     "loss": 2.483674555705434,
     "val_ndcg10": 0.5506866378683107
    },
    {
     "epoch": 103,
     "loss": 2.483533065021406
    },
    {
     "epoch": 104,
     "loss": 2.478229294568067,
     "val_ndcg10": 0.5495511052604907
    },
    {
     "epoch": 105,
     "loss": 2.4794256161116897
    },
    {
     "epoch": 106,
     "loss": 2.475239776228791,
     "val_ndcg10": 0.5496213222211875
    },
    {
     "epoch": 107,
     "loss": 2.4779645085148374
    },
    {
     "epoch": 108,
     "loss": 2.4713604196129824,
     "val_ndcg10": 0.5533743327549986
    }
   ],
   "seed": 1,
   "test": {
    "hr@1": 0.35183138616987686,
    "hr@5": 0.5981212503946953,
    "hr@10": 0.7233975371013578,
    "hr@20": 0.8397537101357752,
    "ndcg@10": 0.519812211635273,
    "mrr": 0.4695681022565011
   },
   "seconds": 2152.1
  }
 },
 "dataset": "a15",
 "protocol": "p1",
 "n_items": 100,
 "n_learners": 14228,
 "n_val": 12668,
 "n_val_used": 4000,
 "n_test": 12668
}

==> anc/results_seeds/seed1/a17_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.7142958616408275,
   "log": [
    {
     "epoch": 1,
     "loss": 7.6282808372192505
    },
    {
     "epoch": 2,
     "loss": 7.033446857542485,
     "val_ndcg10": 0.1451915413934597
    },
    {
     "epoch": 3,
     "loss": 6.422669119584973
    },
    {
     "epoch": 4,
     "loss": 5.723891094651113,
     "val_ndcg10": 0.42273821891465807
    },
    {
     "epoch": 5,
     "loss": 5.0451004542202
    },
    {
     "epoch": 6,
     "loss": 4.454101334997208,
     "val_ndcg10": 0.5255878564307369
    },
    {
     "epoch": 7,
     "loss": 3.976283014796154
    },
    {
     "epoch": 8,
     "loss": 3.607335487112437,
     "val_ndcg10": 0.5846424272185787
    },
    {
     "epoch": 9,
     "loss": 3.3286960894013875
    },
    {
     "epoch": 10,
     "loss": 3.1202231240316975,
     "val_ndcg10": 0.6230515493571644
    },
    {
     "epoch": 11,
     "loss": 2.960286571590802
    },
    {
     "epoch": 12,
     "loss": 2.8345201840824483,
     "val_ndcg10": 0.6442281192164495
    },
    {
     "epoch": 13,
     "loss": 2.735737208774773
    },
    {
     "epoch": 14,
     "loss": 2.6557603796150264,
     "val_ndcg10": 0.6574281783646182
    },
    {
     "epoch": 15,
     "loss": 2.5929286614298106
    },
    {
     "epoch": 16,
     "loss": 2.540029721895261,
     "val_ndcg10": 0.668574347486775
    },
    {
     "epoch": 17,
     "loss": 2.494152105346041
    },
    {
     "epoch": 18,
     "loss": 2.455907144234347,
     "val_ndcg10": 0.675981880346634
    },
    {
     "epoch": 19,
     "loss": 2.422236268209675
    },
    {
     "epoch": 20,
     "loss": 2.3913368629031186,
     "val_ndcg10": 0.6833409762839051
    },
    {
     "epoch": 21,
     "loss": 2.3656895412083907
    },
    {
     "epoch": 22,
     "loss": 2.340981758428652,
     "val_ndcg10": 0.6871273579560501
    },
    {
     "epoch": 23,
     "loss": 2.320682283165985
    },
    {
     "epoch": 24,
     "loss": 2.302150702906218,
     "val_ndcg10": 0.6927298746788059
    },
    {
     "epoch": 25,
     "loss": 2.2831752916683388
    },
    {
     "epoch": 26,
     "loss": 2.2686416962044516,
     "val_ndcg10": 0.6941163626242299
    },
    {
     "epoch": 27,
     "loss": 2.2530984638491502
    },
    {
     "epoch": 28,
     "loss": 2.2388370013864285,
     "val_ndcg10": 0.6962277620692148
    },
    {
     "epoch": 29,
     "loss": 2.2281342676912304
    },
    {
     "epoch": 30,
     "loss": 2.214072012027055,
     "val_ndcg10": 0.7001624526842001
    },
    {
     "epoch": 31,
     "loss": 2.2030997329650273
    },
    {
     "epoch": 32,
     "loss": 2.1908124103688396,
     "val_ndcg10": 0.70242940287718
    },
    {
     "epoch": 33,
     "loss": 2.182031973069663
    },
    {
     "epoch": 34,
     "loss": 2.1714133465045578,
     "val_ndcg10": 0.7048437180587549
    },
    {
     "epoch": 35,
     "loss": 2.162258061805521
    },
    {
     "epoch": 36,
     "loss": 2.153830255216413,
     "val_ndcg10": 0.7072185676532284
    },
    {
     "epoch": 37,
     "loss": 2.145989412892944
    },
    {
     "epoch": 38,
     "loss": 2.138941855417761,
     "val_ndcg10": 0.7065812935065016
    },
    {
     "epoch": 39,
     "loss": 2.1298773381091163
    },
    {
     "epoch": 40,
     "loss": 2.123392743700801,
     "val_ndcg10": 0.7084621385112869
    },
    {
     "epoch": 41,
     "loss": 2.1178016763852696
    },
    {
     "epoch": 42,
     "loss": 2.1097605028383626,
     "val_ndcg10": 0.7092394548238148
    },
    {
     "epoch": 43,
     "loss": 2.1029560249341257
    },
    {
     "epoch": 44,
     "loss": 2.0966006152645162,
     "val_ndcg10": 0.7076637658042589
    },
    {
     "epoch": 45,
     "loss": 2.0910354159943725
    },
    {
     "epoch": 46,
     "loss": 2.0852635731133016,
     "val_ndcg10": 0.7087622099692082
    },
    {
     "epoch": 47,
     "loss": 2.079993323210927
    },
    {
     "epoch": 48,
     "loss": 2.0747738548359416,
     "val_ndcg10": 0.7105429501402354
    },
    {
     "epoch": 49,
     "loss": 2.0694404518181972
    },
    {
     "epoch": 50,
     "loss": 2.064777756048479,
     "val_ndcg10": 0.7113082195620759
    },
    {
     "epoch": 51,
     "loss": 2.059109307777716
    },
    {
     "epoch": 52,
     "loss": 2.0540820765450847,
     "val_ndcg10": 0.7121605043536612
    },
    {
     "epoch": 53,
     "loss": 2.0496529405695423
    },
    {
     "epoch": 54,
     "loss": 2.046362816583599,
     "val_ndcg10": 0.7120059326868413
    },
    {
     "epoch": 55,
     "loss": 2.0411564402385656
    },
    {
     "epoch": 56,
     "loss": 2.037457581901985,
     "val_ndcg10": 0.7113782273520393
    },
    {
     "epoch": 57,
     "loss": 2.032783112220693
    },
    {
     "epoch": 58,
     "loss": 2.0281498715179613,
     "val_ndcg10": 0.7142958616408275
    },
    {
     "epoch": 59,
     "loss": 2.0251160729417945
    },
    {
     "epoch": 60,
     "loss": 2.020514444557065,
     "val_ndcg10": 0.7139825050912357
    },
    {
     "epoch": 61,
     "loss": 2.0190469038172836
    },
    {
     "epoch": 62,
     "loss": 2.013758688726755,
     "val_ndcg10": 0.711883908364012
    },
    {
     "epoch": 63,
     "loss": 2.010286091795021
    },
    {
     "epoch": 64,
     "loss": 2.0070011418676286,
     "val_ndcg10": 0.7140718344833871
    },
    {
     "epoch": 65,
     "loss": 2.0037532381224095
    },
    {
     "epoch": 66,
     "loss": 2.0000108056417134,
     "val_ndcg10": 0.7137989788995367
    }
   ],
   "seed": 1,
   "test": {
    "hr@1": 0.6779859484777517,
    "hr@5": 0.7435597189695551,
    "hr@10": 0.7745901639344263,
    "hr@20": 0.8032786885245902,
    "ndcg@10": 0.7217326392668645,
    "mrr": 0.7097950754370046
   },
   "seconds": 2012.2
  }
 },
 "dataset": "a17",
 "protocol": "p1",
 "n_items": 2618,
 "n_learners": 1708,
 "n_val": 1708,
 "n_val_used": 1708,
 "n_test": 1708
}

==> anc/results_seeds/seed1/eedi_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5761099976654903,
   "log": [
    {
     "epoch": 1,
     "loss": 4.275846835953143
    },
    {
     "epoch": 2,
     "loss": 3.7687417308802247,
     "val_ndcg10": 0.2830784570851642
    },
    {
     "epoch": 3,
     "loss": 3.419255983580049
    },
    {
     "epoch": 4,
     "loss": 3.137964079306345,
     "val_ndcg10": 0.4365805912466409
    },
    {
     "epoch": 5,
     "loss": 2.9598724691028857
    },
    {
     "epoch": 6,
     "loss": 2.8501372744698834,
     "val_ndcg10": 0.4864768104272414
    },
    {
     "epoch": 7,
     "loss": 2.7736486238855664
    },
    {
     "epoch": 8,
     "loss": 2.720129617918794,
     "val_ndcg10": 0.5064084704100742
    },
    {
     "epoch": 9,
     "loss": 2.6806454827401476
    },
    {
     "epoch": 10,
     "loss": 2.6493232483185514,
     "val_ndcg10": 0.5137249932777761
    },
    {
     "epoch": 11,
     "loss": 2.62241888618396
    },
    {
     "epoch": 12,
     "loss": 2.5971686037700357,
     "val_ndcg10": 0.5196908603475127
    },
    {
     "epoch": 13,
     "loss": 2.5786375881820476
    },
    {
     "epoch": 14,
     "loss": 2.5612667655047723,
     "val_ndcg10": 0.5216644791964576
    },
    {
     "epoch": 15,
     "loss": 2.545552844162705
    },
    {
     "epoch": 16,
     "loss": 2.53026481909632,
     "val_ndcg10": 0.5261921735817211
    },
    {
     "epoch": 17,
     "loss": 2.5179622577462917
    },
    {
     "epoch": 18,
     "loss": 2.5046393219993037,
     "val_ndcg10": 0.5298819977589883
    },
    {
     "epoch": 19,
     "loss": 2.491701593415525
    },
    {
     "epoch": 20,
     "loss": 2.481194159283842,
     "val_ndcg10": 0.5301365438394973
    },
    {
     "epoch": 21,
     "loss": 2.4708998789597802
    },
    {
     "epoch": 22,
     "loss": 2.463715318069048,
     "val_ndcg10": 0.5317720037093498
    },
    {
     "epoch": 23,
     "loss": 2.4537733890978703
    },
    {
     "epoch": 24,
     "loss": 2.446626052766735,
     "val_ndcg10": 0.5325923166853525
    },
    {
     "epoch": 25,
     "loss": 2.435737794455742
    },
    {
     "epoch": 26,
     "loss": 2.4253376852095205,
     "val_ndcg10": 0.5372875496464335
    },
    {
     "epoch": 27,
     "loss": 2.421312886068015
    },
    {
     "epoch": 28,
     "loss": 2.4105244640380366,
     "val_ndcg10": 0.5380078640995161
    },
    {
     "epoch": 29,
     "loss": 2.4088717872749985
    },
    {
     "epoch": 30,
     "loss": 2.4012728635444134,
     "val_ndcg10": 0.540084675569387
    },
    {
     "epoch": 31,
     "loss": 2.39292939507039
    },
    {
     "epoch": 32,
     "loss": 2.3841798235940304,
     "val_ndcg10": 0.5384032197206102
    },
    {
     "epoch": 33,
     "loss": 2.384997783134711
    },
    {
     "epoch": 34,
     "loss": 2.3773272140032042,
     "val_ndcg10": 0.5416732965089103
    },
    {
     "epoch": 35,
     "loss": 2.368651551920202
    },
    {
     "epoch": 36,
     "loss": 2.3640330811795494,
     "val_ndcg10": 0.5421576005869273
    },
    {
     "epoch": 37,
     "loss": 2.3575115617622817
    },
    {
     "epoch": 38,
     "loss": 2.3548499058111774,
     "val_ndcg10": 0.5383848680156352
    },
    {
     "epoch": 39,
     "loss": 2.348735430620984
    },
    {
     "epoch": 40,
     "loss": 2.3443184095281264,
     "val_ndcg10": 0.5429994529916465
    },
    {
     "epoch": 41,
     "loss": 2.3427037518549434
    },
    {
     "epoch": 42,
     "loss": 2.336164892646671,
     "val_ndcg10": 0.5429118009571043
    },
    {
     "epoch": 43,
     "loss": 2.332135445372709
    },
    {
     "epoch": 44,
     "loss": 2.3264518636823226,
     "val_ndcg10": 0.5470917761477064
    },
    {
     "epoch": 45,
     "loss": 2.320106402357061
    },
    {
     "epoch": 46,
     "loss": 2.3186298984784637,
     "val_ndcg10": 0.5455245062082472
    },
    {
     "epoch": 47,
     "loss": 2.317820039951634
    },
    {
     "epoch": 48,
     "loss": 2.311414358368257,
     "val_ndcg10": 0.5482172889954439
    },
    {
     "epoch": 49,
     "loss": 2.3108823160723317
    },
    {
     "epoch": 50,
     "loss": 2.3026442089289523,
     "val_ndcg10": 0.5493077887168399
    },
    {
     "epoch": 51,
     "loss": 2.300714911231841
    },
    {
     "epoch": 52,
     "loss": 2.297564782069223,
     "val_ndcg10": 0.5501317679479119
    },
    {
     "epoch": 53,
     "loss": 2.295805951459185
    },
    {
     "epoch": 54,
     "loss": 2.291111865092157,
     "val_ndcg10": 0.5524183574221135
    },
    {
     "epoch": 55,
     "loss": 2.2880869925102223
    },
    {
     "epoch": 56,
     "loss": 2.2818566830562386,
     "val_ndcg10": 0.5535373488691132
    },
    {
     "epoch": 57,
     "loss": 2.2829626811216652
    },
    {
     "epoch": 58,
     "loss": 2.278148741199408,
     "val_ndcg10": 0.5540277639028093
    },
    {
     "epoch": 59,
     "loss": 2.2750766158767615
    },
    {
     "epoch": 60,
     "loss": 2.270728326113857,
     "val_ndcg10": 0.5531321883353223
    },
    {
     "epoch": 61,
     "loss": 2.272465774435804
    },
    {
     "epoch": 62,
     "loss": 2.2656824948531833,
     "val_ndcg10": 0.5551016626056917
    },
    {
     "epoch": 63,
     "loss": 2.2662763284799303
    },
    {
     "epoch": 64,
     "loss": 2.261972493781172,
     "val_ndcg10": 0.5556482691108888
    },
    {
     "epoch": 65,
     "loss": 2.259844907805292
    },
    {
     "epoch": 66,
     "loss": 2.255298675330959,
     "val_ndcg10": 0.5582225699958958
    },
    {
     "epoch": 67,
     "loss": 2.2546244512068423
    },
    {
     "epoch": 68,
     "loss": 2.250448164589278,
     "val_ndcg10": 0.5575223660317372
    },
    {
     "epoch": 69,
     "loss": 2.2479181920848164
    },
    {
     "epoch": 70,
     "loss": 2.243854441233573,
     "val_ndcg10": 0.5546525679187069
    },
    {
     "epoch": 71,
     "loss": 2.2446866917459127
    },
    {
     "epoch": 72,
     "loss": 2.240806429371035,
     "val_ndcg10": 0.5572607556343744
    },
    {
     "epoch": 73,
     "loss": 2.2402409740088425
    },
    {
     "epoch": 74,
     "loss": 2.236488263056406,
     "val_ndcg10": 0.5585861946403888
    },
    {
     "epoch": 75,
     "loss": 2.2376875804147556
    },
    {
     "epoch": 76,
     "loss": 2.2325458733494026,
     "val_ndcg10": 0.5584226125755073
    },
    {
     "epoch": 77,
     "loss": 2.2284395334518763
    },
    {
     "epoch": 78,
     "loss": 2.2280192460773955,
     "val_ndcg10": 0.5598612244724857
    },
    {
     "epoch": 79,
     "loss": 2.2267349731169226
    },
    {
     "epoch": 80,
     "loss": 2.2280078863864166,
     "val_ndcg10": 0.5624410430374168
    },
    {
     "epoch": 81,
     "loss": 2.2217898918539256
    },
    {
     "epoch": 82,
     "loss": 2.219443084960662,
     "val_ndcg10": 0.5616691905918719
    },
    {
     "epoch": 83,
     "loss": 2.2166983045024
    },
    {
     "epoch": 84,
     "loss": 2.216864368786943,
     "val_ndcg10": 0.5645990842305392
    },
    {
     "epoch": 85,
     "loss": 2.2132473359480542
    },
    {
     "epoch": 86,
     "loss": 2.2129859038657065,
     "val_ndcg10": 0.5671315162135975
    },
    {
     "epoch": 87,
     "loss": 2.2112437735868977
    },
    {
     "epoch": 88,
     "loss": 2.2091903221952776,
     "val_ndcg10": 0.5652236665619452
    },
    {
     "epoch": 89,
     "loss": 2.206282901223824
    },
    {
     "epoch": 90,
     "loss": 2.205944807475898,
     "val_ndcg10": 0.5644846351425917
    },
    {
     "epoch": 91,
     "loss": 2.2039761965278015
    },
    {
     "epoch": 92,
     "loss": 2.2011974774662924,
     "val_ndcg10": 0.5626639648714665
    },
    {
     "epoch": 93,
     "loss": 2.199084245579603
    },
    {
     "epoch": 94,
     "loss": 2.1956770937738916,
     "val_ndcg10": 0.5673622707341791
    },
    {
     "epoch": 95,
     "loss": 2.196568781548257
    },
    {
     "epoch": 96,
     "loss": 2.1969697033290236,
     "val_ndcg10": 0.5654654175406335
    },
    {
     "epoch": 97,
     "loss": 2.1941863244178084
    },
    {
     "epoch": 98,
     "loss": 2.192286513089264,
     "val_ndcg10": 0.5642900007144213
    },
    {
     "epoch": 99,
     "loss": 2.188512039770433
    },
    {
     "epoch": 100,
     "loss": 2.188536286285409,
     "val_ndcg10": 0.5676320961582952
    },
    {
     "epoch": 101,
     "loss": 2.188100104277961
    },
    {
     "epoch": 102,
     "loss": 2.1875101261757735,
     "val_ndcg10": 0.5688371498473526
    },
    {
     "epoch": 103,
     "loss": 2.183747547376314
    },
    {
     "epoch": 104,
     "loss": 2.1817740223691064,
     "val_ndcg10": 0.5726544734759567
    },
    {
     "epoch": 105,
     "loss": 2.181062304737884
    },
    {
     "epoch": 106,
     "loss": 2.1819063351144714,
     "val_ndcg10": 0.5690380228455213
    },
    {
     "epoch": 107,
     "loss": 2.1791331083766785
    },
    {
     "epoch": 108,
     "loss": 2.1731367600950495,
     "val_ndcg10": 0.5684033644907907
    },
    {
     "epoch": 109,
     "loss": 2.1745488022082733
    },
    {
     "epoch": 110,
     "loss": 2.171633382428514,
     "val_ndcg10": 0.5717761759624532
    },
    {
     "epoch": 111,
     "loss": 2.1739654355645066
    },
    {
     "epoch": 112,
     "loss": 2.1710231500524184,
     "val_ndcg10": 0.5683335184530728
    }
   ],
   "seed": 1,
   "test": {
    "hr@1": 0.35666327568667344,
    "hr@5": 0.7265513733468972,
    "hr@10": 0.846795523906409,
    "hr@20": 0.9263479145473041,
    "ndcg@10": 0.5918304115098622,
    "mrr": 0.5191395911765957
   },
   "seconds": 974.1
  }
 },
 "dataset": "eedi",
 "protocol": "p1",
 "n_items": 92,
 "n_learners": 4918,
 "n_val": 4915,
 "n_val_used": 4000,
 "n_test": 4915
}

==> anc/results_seeds/seed1/junyi_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5564435682471369,
   "log": [
    {
     "epoch": 1,
     "loss": 5.454611892453354
    },
    {
     "epoch": 2,
     "loss": 4.312181032649944,
     "val_ndcg10": 0.38756412268513374
    },
    {
     "epoch": 3,
     "loss": 3.7631872178195525
    },
    {
     "epoch": 4,
     "loss": 3.501736210217106,
     "val_ndcg10": 0.45471026521916275
    },
    {
     "epoch": 5,
     "loss": 3.3397808665664925
    },
    {
     "epoch": 6,
     "loss": 3.2278523279939875,
     "val_ndcg10": 0.48327929325496644
    },
    {
     "epoch": 7,
     "loss": 3.14526206806831
    },
    {
     "epoch": 8,
     "loss": 3.07979918285224,
     "val_ndcg10": 0.502881025673864
    },
    {
     "epoch": 9,
     "loss": 3.02917311237296
    },
    {
     "epoch": 10,
     "loss": 2.9873572469556295,
     "val_ndcg10": 0.5126800516607019
    },
    {
     "epoch": 11,
     "loss": 2.950933808190244
    },
    {
     "epoch": 12,
     "loss": 2.920538550295101,
     "val_ndcg10": 0.5207024490821859
    },
    {
     "epoch": 13,
     "loss": 2.89374414716964
    },
    {
     "epoch": 14,
     "loss": 2.8696657446637084,
     "val_ndcg10": 0.523376279484593
    },
    {
     "epoch": 15,
     "loss": 2.8479205496495426
    },
    {
     "epoch": 16,
     "loss": 2.826910830026242,
     "val_ndcg10": 0.5318275732266943
    },
    {
     "epoch": 17,
     "loss": 2.8114007025700394
    },
    {
     "epoch": 18,
     "loss": 2.792663438009326,
     "val_ndcg10": 0.5333302327666206
    },
    {
     "epoch": 19,
     "loss": 2.779133791761012
    },
    {
     "epoch": 20,
     "loss": 2.7663103226324397,
     "val_ndcg10": 0.5346043832688506
    },
    {
     "epoch": 21,
     "loss": 2.7520884081723165
    },
    {
     "epoch": 22,
     "loss": 2.740609158906472,
     "val_ndcg10": 0.539584635339417
    },
    {
     "epoch": 23,
     "loss": 2.731041161934935
    },
    {
     "epoch": 24,
     "loss": 2.720401360040042,
     "val_ndcg10": 0.5400364260116964
    },
    {
     "epoch": 25,
     "loss": 2.711954573676964
    },
    {
     "epoch": 26,
     "loss": 2.7028500356555534,
     "val_ndcg10": 0.5430414674620816
    },
    {
     "epoch": 27,
     "loss": 2.6940888857296814
    },
    {
     "epoch": 28,
     "loss": 2.685560281513524,
     "val_ndcg10": 0.5440117671168536
    },
    {
     "epoch": 29,
     "loss": 2.679121342834762
    },
    {
     "epoch": 30,
     "loss": 2.671800874124965,
     "val_ndcg10": 0.5455038092261418
    },
    {
     "epoch": 31,
     "loss": 2.665653205087562
    },
    {
     "epoch": 32,
     "loss": 2.657738399924294,
     "val_ndcg10": 0.5472215615631221
    },
    {
     "epoch": 33,
     "loss": 2.652627500541836
    },
    {
     "epoch": 34,
     "loss": 2.64643443338652,
     "val_ndcg10": 0.549305017445643
    },
    {
     "epoch": 35,
     "loss": 2.642171814430668
    },
    {
     "epoch": 36,
     "loss": 2.635513291863545,
     "val_ndcg10": 0.5503999726372159
    },
    {
     "epoch": 37,
     "loss": 2.6320107994462156
    },
    {
     "epoch": 38,
     "loss": 2.6269156170280272,
     "val_ndcg10": 0.552960113131911
    },
    {
     "epoch": 39,
     "loss": 2.6216285544424776
    },
    {
     "epoch": 40,
     "loss": 2.6173585925793352,
     "val_ndcg10": 0.554414937673306
    },
    {
     "epoch": 41,
     "loss": 2.6134891886423604
    },
    {
     "epoch": 42,
     "loss": 2.6082888950614427,
     "val_ndcg10": 0.5535767169625275
    },
    {
     "epoch": 43,
     "loss": 2.605472345119221
    },
    {
     "epoch": 44,
     "loss": 2.6014738802278656,
     "val_ndcg10": 0.5557768828885533
    },
    {
     "epoch": 45,
     "loss": 2.598904685300267
    },
    {
     "epoch": 46,
     "loss": 2.5948782531486203,
     "val_ndcg10": 0.555048531628728
    },
    {
     "epoch": 47,
     "loss": 2.5921802982885755
    },
    {
     "epoch": 48,
     "loss": 2.588106494187803,
     "val_ndcg10": 0.5588749368181741
    },
    {
     "epoch": 49,
     "loss": 2.5854340020569815
    },
    {
     "epoch": 50,
     "loss": 2.583319585603412,
     "val_ndcg10": 0.5575274111704744
    },
    {
     "epoch": 51,
     "loss": 2.5780848544524266
    },
    {
     "epoch": 52,
     "loss": 2.5740538360444423,
     "val_ndcg10": 0.557130504675416
    },
    {
     "epoch": 53,
     "loss": 2.5741129241668896
    },
    {
     "epoch": 54,
     "loss": 2.5700002867483693,
     "val_ndcg10": 0.5616718764565084
    },
    {
     "epoch": 55,
     "loss": 2.5681347921592983
    },
    {
     "epoch": 56,
     "loss": 2.56588744583422,
     "val_ndcg10": 0.5599880624689035
    },
    {
     "epoch": 57,
     "loss": 2.563251662435893
    },
    {
     "epoch": 58,
     "loss": 2.5608613319519202,
     "val_ndcg10": 0.5629622305020962
    },
    {
     "epoch": 59,
     "loss": 2.5584276998381874
    },
    {
     "epoch": 60,
     "loss": 2.5561988319699216,
     "val_ndcg10": 0.5615924137312274
    },
    {
     "epoch": 61,
     "loss": 2.553236672268205
    },
    {
     "epoch": 62,
     "loss": 2.551486135307935,
     "val_ndcg10": 0.5628651658348315
    },
    {
     "epoch": 63,
     "loss": 2.5500185016210466
    },
    {
     "epoch": 64,
     "loss": 2.5468905640275463,
     "val_ndcg10": 0.5637343220056766
    },
    {
     "epoch": 65,
     "loss": 2.5465183109634104
    },
    {
     "epoch": 66,
     "loss": 2.544628586018459,
     "val_ndcg10": 0.5628824677445127
    },
    {
     "epoch": 67,
     "loss": 2.54168279375071
    },
    {
     "epoch": 68,
     "loss": 2.5412250304062374,
     "val_ndcg10": 0.563877000941937
    },
    {
     "epoch": 69,
     "loss": 2.538249499570326
    },
    {
     "epoch": 70,
     "loss": 2.5357950451341216,
     "val_ndcg10": 0.5636639641640304
    },
    {
     "epoch": 71,
     "loss": 2.535264100689531
    },
    {
     "epoch": 72,
     "loss": 2.5336104317663075,
     "val_ndcg10": 0.565043171174001
    },
    {
     "epoch": 73,
     "loss": 2.530923982033851
    },
    {
     "epoch": 74,
     "loss": 2.529220583356427,
     "val_ndcg10": 0.5656680694292001
    },
    {
     "epoch": 75,
     "loss": 2.527939191358048
    },
    {
     "epoch": 76,
     "loss": 2.527532187617776,
     "val_ndcg10": 0.5652378674268341
    },
    {
     "epoch": 77,
     "loss": 2.526027709018732
    },
    {
     "epoch": 78,
     "loss": 2.5244695416729446,
     "val_ndcg10": 0.5665708422938064
    },
    {
     "epoch": 79,
     "loss": 2.522546235851608
    },
    {
     "epoch": 80,
     "loss": 2.5211563466724387,
     "val_ndcg10": 0.5665591570021872
    },
    {
     "epoch": 81,
     "loss": 2.519537542043993
    },
    {
     "epoch": 82,
     "loss": 2.5199180619556216,
     "val_ndcg10": 0.5678787692500248
    },
    {
     "epoch": 83,
     "loss": 2.519247710732087
    },
    {
     "epoch": 84,
     "loss": 2.5160470727548523,
     "val_ndcg10": 0.5657820238830573
    },
    {
     "epoch": 85,
     "loss": 2.514142232066033
    },
    {
     "epoch": 86,
     "loss": 2.5136603253853367,
     "val_ndcg10": 0.5677287303357746
    },
    {
     "epoch": 87,
     "loss": 2.512957630143184
    },
    {
     "epoch": 88,
     "loss": 2.511958290032395,
     "val_ndcg10": 0.5681130001215845
    },
    {
     "epoch": 89,
     "loss": 2.5095947020946086
    },
    {
     "epoch": 90,
     "loss": 2.508468694709907,
     "val_ndcg10": 0.5696311386535988
    },
    {
     "epoch": 91,
     "loss": 2.505522829004751
    },
    {
     "epoch": 92,
     "loss": 2.5060758195731587,
     "val_ndcg10": 0.5715249821413908
    },
    {
     "epoch": 93,
     "loss": 2.504583882598969
    },
    {
     "epoch": 94,
     "loss": 2.502400130885484,
     "val_ndcg10": 0.5702726788265002
    },
    {
     "epoch": 95,
     "loss": 2.5030149002010904
    },
    {
     "epoch": 96,
     "loss": 2.5021332957008338,
     "val_ndcg10": 0.571043727346693
    },
    {
     "epoch": 97,
     "loss": 2.4997659813156785
    },
    {
     "epoch": 98,
     "loss": 2.5002549059912584,
     "val_ndcg10": 0.5703606066061662
    }
   ],
   "seed": 1,
   "test": {
    "hr@1": 0.4157503926888476,
    "hr@5": 0.5945309153220049,
    "hr@10": 0.6717835213479937,
    "hr@20": 0.7488933314293874,
    "ndcg@10": 0.5355189769080053,
    "mrr": 0.5026916987294695
   },
   "seconds": 4537.9
  }
 },
 "dataset": "junyi",
 "protocol": "p1",
 "n_items": 699,
 "n_learners": 20000,
 "n_val": 14006,
 "n_val_used": 4000,
 "n_test": 14006
}

==> anc/results_seeds/seed1/mooc_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.8098929198007736,
   "log": [
    {
     "epoch": 1,
     "loss": 3.997542335006483
    },
    {
     "epoch": 2,
     "loss": 3.048840872712238,
     "val_ndcg10": 0.667891743712684
    },
    {
     "epoch": 3,
     "loss": 2.5773107286664163
    },
    {
     "epoch": 4,
     "loss": 2.372085378012585,
     "val_ndcg10": 0.734594246039903
    },
    {
     "epoch": 5,
     "loss": 2.271814998218533
    },
    {
     "epoch": 6,
     "loss": 2.2088457555550853,
     "val_ndcg10": 0.7579509730107652
    },
    {
     "epoch": 7,
     "loss": 2.160128659830268
    },
    {
     "epoch": 8,
     "loss": 2.124472645226223,
     "val_ndcg10": 0.7713728243416947
    },
    {
     "epoch": 9,
     "loss": 2.0948344121021036
    },
    {
     "epoch": 10,
     "loss": 2.070917345174457,
     "val_ndcg10": 0.7805048770269732
    },
    {
     "epoch": 11,
     "loss": 2.0517042428610717
    },
    {
     "epoch": 12,
     "loss": 2.0318515835627737,
     "val_ndcg10": 0.7872732236358226
    },
    {
     "epoch": 13,
     "loss": 2.017815360021477
    },
    {
     "epoch": 14,
     "loss": 2.00383989224855,
     "val_ndcg10": 0.7904949444584695
    },
    {
     "epoch": 15,
     "loss": 1.9911886655629962
    },
    {
     "epoch": 16,
     "loss": 1.9803897678235645,
     "val_ndcg10": 0.7947589811917063
    },
    {
     "epoch": 17,
     "loss": 1.9688133184361667
    },
    {
     "epoch": 18,
     "loss": 1.9573231346567377,
     "val_ndcg10": 0.7944486472582049
    },
    {
     "epoch": 19,
     "loss": 1.9507204922969699
    },
    {
     "epoch": 20,
     "loss": 1.9404095630372624,
     "val_ndcg10": 0.8000349381914278
    },
    {
     "epoch": 21,
     "loss": 1.933479680366334
    },
    {
     "epoch": 22,
     "loss": 1.9265171583436649,
     "val_ndcg10": 0.8014654457067474
    },
    {
     "epoch": 23,
     "loss": 1.9187578232210596
    },
    {
     "epoch": 24,
     "loss": 1.9143423492603104,
     "val_ndcg10": 0.8030207449668014
    },
    {
     "epoch": 25,
     "loss": 1.9079660816427821
    },
    {
     "epoch": 26,
     "loss": 1.9035152989716024,
     "val_ndcg10": 0.8052934288821773
    },
    {
     "epoch": 27,
     "loss": 1.898339510153662
    },
    {
     "epoch": 28,
     "loss": 1.8914486410699387,
     "val_ndcg10": 0.8091348000306339
    },
    {
     "epoch": 29,
     "loss": 1.8888512682895766
    },
    {
     "epoch": 30,
     "loss": 1.8820917179590193,
     "val_ndcg10": 0.8097230717147208
    },
    {
     "epoch": 31,
     "loss": 1.8808466975614961
    },
    {
     "epoch": 32,
     "loss": 1.8755952649962457,
     "val_ndcg10": 0.8085122038689115
    },
    {
     "epoch": 33,
     "loss": 1.8707256017455811
    },
    {
     "epoch": 34,
     "loss": 1.868317471578563,
     "val_ndcg10": 0.8116343528905114
    },
    {
     "epoch": 35,
     "loss": 1.8643073488438804
    },
    {
     "epoch": 36,
     "loss": 1.861699065046834,
     "val_ndcg10": 0.8105132214826378
    },
    {
     "epoch": 37,
     "loss": 1.8583006327742135
    },
    {
     "epoch": 38,
     "loss": 1.8552278393113433,
     "val_ndcg10": 0.8102560550696706
    },
    {
     "epoch": 39,
     "loss": 1.851591697835505
    },
    {
     "epoch": 40,
     "loss": 1.850187638873796,
     "val_ndcg10": 0.8114598599332362
    },
    {
     "epoch": 41,
     "loss": 1.8456039232399697
    },
    {
     "epoch": 42,
     "loss": 1.843587579002623,
     "val_ndcg10": 0.8126131758365349
    },
    {
     "epoch": 43,
     "loss": 1.8405226684318428
    },
    {
     "epoch": 44,
     "loss": 1.8391496302499217,
     "val_ndcg10": 0.8115982184851767
    },
    {
     "epoch": 45,
     "loss": 1.8366552494590778
    },
    {
     "epoch": 46,
     "loss": 1.8334953999272774,
     "val_ndcg10": 0.8140206773159416
    },
    {
     "epoch": 47,
     "loss": 1.8305956968354533
    },
    {
     "epoch": 48,
     "loss": 1.8318470209101978,
     "val_ndcg10": 0.8163245851871921
    },
    {
     "epoch": 49,
     "loss": 1.8281836881463074
    },
    {
     "epoch": 50,
     "loss": 1.8262276485408215,
     "val_ndcg10": 0.8164134229929914
    },
    {
     "epoch": 51,
     "loss": 1.8244730838253655
    },
    {
     "epoch": 52,
     "loss": 1.8221826179689515,
     "val_ndcg10": 0.8131916566230782
    },
    {
     "epoch": 53,
     "loss": 1.8216985397710626
    },
    {
     "epoch": 54,
     "loss": 1.818614246737132,
     "val_ndcg10": 0.8128036961293373
    },
    {
     "epoch": 55,
     "loss": 1.8185103909781555
    },
    {
     "epoch": 56,
     "loss": 1.8137562099485618,
     "val_ndcg10": 0.8146903706177864
    },
    {
     "epoch": 57,
     "loss": 1.8143103545681294
    },
    {
     "epoch": 58,
     "loss": 1.8148351091189145,
     "val_ndcg10": 0.8147121991489774
    }
   ],
   "seed": 1,
   "test": {
    "hr@1": 0.5332477168949772,
    "hr@5": 0.94449200913242,
    "hr@10": 0.9800228310502284,
    "hr@20": 0.9945776255707762,
    "ndcg@10": 0.7759680219808519,
    "mrr": 0.7093716751831738
   },
   "seconds": 990.0
  }
 },
 "dataset": "mooc",
 "protocol": "p1",
 "n_items": 97,
 "n_learners": 7047,
 "n_val": 7008,
 "n_val_used": 4000,
 "n_test": 7008
}

==> anc/results_seeds/seed2/a15_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5561403404704323,
   "log": [
    {
     "epoch": 1,
     "loss": 4.386491539036626
    },
    {
     "epoch": 2,
     "loss": 3.9319270827546355,
     "val_ndcg10": 0.32329601617691633
    },
    {
     "epoch": 3,
     "loss": 3.637989996882704
    },
    {
     "epoch": 4,
     "loss": 3.4771396552041844,
     "val_ndcg10": 0.377680217140404
    },
    {
     "epoch": 5,
     "loss": 3.3672229167650034
    },
    {
     "epoch": 6,
     "loss": 3.28679349726389,
     "val_ndcg10": 0.41234721003406216
    },
    {
     "epoch": 7,
     "loss": 3.2292661786952555
    },
    {
     "epoch": 8,
     "loss": 3.1837152193901557,
     "val_ndcg10": 0.42822225750894255
    },
    {
     "epoch": 9,
     "loss": 3.1394940518653986
    },
    {
     "epoch": 10,
     "loss": 3.1013603952723505,
     "val_ndcg10": 0.43958021562675903
    },
    {
     "epoch": 11,
     "loss": 3.0681242892579497
    },
    {
     "epoch": 12,
     "loss": 3.0394202885279666,
     "val_ndcg10": 0.4475641467198717
    },
    {
     "epoch": 13,
     "loss": 3.0157514293638634
    },
    {
     "epoch": 14,
     "loss": 2.9908944936301345,
     "val_ndcg10": 0.4623940115372973
    },
    {
     "epoch": 15,
     "loss": 2.9649410040013024
    },
    {
     "epoch": 16,
     "loss": 2.9469515954542627,
     "val_ndcg10": 0.46661819698019624
    },
    {
     "epoch": 17,
     "loss": 2.925746235334572
    },
    {
     "epoch": 18,
     "loss": 2.908523122839119,
     "val_ndcg10": 0.4760500945347427
    },
    {
     "epoch": 19,
     "loss": 2.8991343539670194
    },
    {
     "epoch": 20,
     "loss": 2.8798639293207904,
     "val_ndcg10": 0.48179255373474017
    },
    {
     "epoch": 21,
     "loss": 2.8625179726874794
    },
    {
     "epoch": 22,
     "loss": 2.8509359235930725,
     "val_ndcg10": 0.4919186572269603
    },
    {
     "epoch": 23,
     "loss": 2.8299066298940567
    },
    {
     "epoch": 24,
     "loss": 2.8241457243179964,
     "val_ndcg10": 0.49808561298630627
    },
    {
     "epoch": 25,
     "loss": 2.807428290015748
    },
    {
     "epoch": 26,
     "loss": 2.7983863033116987,
     "val_ndcg10": 0.5065189416401058
    },
    {
     "epoch": 27,
     "loss": 2.7891050997550337
    },
    {
     "epoch": 28,
     "loss": 2.775319533999119,
     "val_ndcg10": 0.506133845351282
    },
    {
     "epoch": 29,
     "loss": 2.7701259914145786
    },
    {
     "epoch": 30,
     "loss": 2.757721150444325,
     "val_ndcg10": 0.5080928594431819
    },
    {
     "epoch": 31,
     "loss": 2.7467100625959957
    },
    {
     "epoch": 32,
     "loss": 2.7409351429873734,
     "val_ndcg10": 0.516260105388879
    },
    {
     "epoch": 33,
     "loss": 2.7312025648116594
    },
    {
     "epoch": 34,
     "loss": 2.7238573247086864,
     "val_ndcg10": 0.5118429441370368
    },
    {
     "epoch": 35,
     "loss": 2.7137289089034606
    },
    {
     "epoch": 36,
     "loss": 2.710670838247316,
     "val_ndcg10": 0.5147104547585334
    },
    {
     "epoch": 37,
     "loss": 2.700188027577247
    },
    {
     "epoch": 38,
     "loss": 2.691666250277543,
     "val_ndcg10": 0.5167367060665206
    },
    {
     "epoch": 39,
     "loss": 2.6882831702633814
    },
    {
     "epoch": 40,
     "loss": 2.6814840850236727,
     "val_ndcg10": 0.5203071364897347
    },
    {
     "epoch": 41,
     "loss": 2.6783341110591468
    },
    {
     "epoch": 42,
     "loss": 2.6665239847400004,
     "val_ndcg10": 0.5230912699257734
    },
    {
     "epoch": 43,
     "loss": 2.6667467085248346
    },
    {
     "epoch": 44,
     "loss": 2.660591395242098,
     "val_ndcg10": 0.5273658106565445
    },
    {
     "epoch": 45,
     "loss": 2.6545510180211735
    },
    {
     "epoch": 46,
     "loss": 2.646951052516824,
     "val_ndcg10": 0.5242060655669879
    },
    {
     "epoch": 47,
     "loss": 2.642941452330419
    },
    {
     "epoch": 48,
     "loss": 2.640734065698406,
     "val_ndcg10": 0.5292067693471779
    },
    {
     "epoch": 49,
     "loss": 2.630877289043298
    },
    {
     "epoch": 50,
     "loss": 2.630108428093624,
     "val_ndcg10": 0.5246858206573463
    },
    {
     "epoch": 51,
     "loss": 2.6249529723227933
    },
    {
     "epoch": 52,
     "loss": 2.6160231698698375,
     "val_ndcg10": 0.5294618250333762
    },
    {
     "epoch": 53,
     "loss": 2.609417290797833
    },
    {
     "epoch": 54,
     "loss": 2.6103971402210107,
     "val_ndcg10": 0.5319830110858844
    },
    {
     "epoch": 55,
     "loss": 2.6014957450935454
    },
    {
     "epoch": 56,
     "loss": 2.5991897161934427,
     "val_ndcg10": 0.5322750682870214
    },
    {
     "epoch": 57,
     "loss": 2.5986150713008516
    },
    {
     "epoch": 58,
     "loss": 2.591177038651574,
     "val_ndcg10": 0.537436393669773
    },
    {
     "epoch": 59,
     "loss": 2.5886567339623636
    },
    {
     "epoch": 60,
     "loss": 2.583136378781863,
     "val_ndcg10": 0.5393312417624104
    },
    {
     "epoch": 61,
     "loss": 2.582159006902685
    },
    {
     "epoch": 62,
     "loss": 2.578084978622896,
     "val_ndcg10": 0.543170949492858
    },
    {
     "epoch": 63,
     "loss": 2.5736782449762003
    },
    {
     "epoch": 64,
     "loss": 2.5708320804627656,
     "val_ndcg10": 0.5378994028505613
    },
    {
     "epoch": 65,
     "loss": 2.5690359859130636
    },
    {
     "epoch": 66,
     "loss": 2.5678835361546013,
     "val_ndcg10": 0.5382299364665821
    },
    {
     "epoch": 67,
     "loss": 2.564152283959306
    },
    {
     "epoch": 68,
     "loss": 2.5612334309168956,
     "val_ndcg10": 0.542590794718613
    },
    {
     "epoch": 69,
     "loss": 2.5534971189463582
    },
    {
     "epoch": 70,
     "loss": 2.5516404552465994,
     "val_ndcg10": 0.5453490740479697
    },
    {
     "epoch": 71,
     "loss": 2.55166386775093
    },
    {
     "epoch": 72,
     "loss": 2.54888163640287,
     "val_ndcg10": 0.54269741091068
    },
    {
     "epoch": 73,
     "loss": 2.5437668724301794
    },
    {
     "epoch": 74,
     "loss": 2.5419758594474637,
     "val_ndcg10": 0.5445070488780417
    },
    {
     "epoch": 75,
     "loss": 2.535587247904706
    },
    {
     "epoch": 76,
     "loss": 2.5301331978709145,
     "val_ndcg10": 0.5450931117879879
    },
    {
     "epoch": 77,
     "loss": 2.533757212897621
    },
    {
     "epoch": 78,
     "loss": 2.5316718307682224,
     "val_ndcg10": 0.5465947963185486
    },
    {
     "epoch": 79,
     "loss": 2.5253700579981597
    },
    {
     "epoch": 80,
     "loss": 2.522845194512616,
     "val_ndcg10": 0.5476103174892374
    },
    {
     "epoch": 81,
     "loss": 2.528516037710782
    },
    {
     "epoch": 82,
     "loss": 2.520356766138241,
     "val_ndcg10": 0.5500297736212958
    },
    {
     "epoch": 83,
     "loss": 2.517701078408952
    },
    {
     "epoch": 84,
     "loss": 2.5138920974401806,
     "val_ndcg10": 0.5496144841687459
    },
    {
     "epoch": 85,
     "loss": 2.514615168523204
    },
    {
     "epoch": 86,
     "loss": 2.5160207789225417,
     "val_ndcg10": 0.5498474201960163
    },
    {
     "epoch": 87,
     "loss": 2.507743873789265
    },
    {
     "epoch": 88,
     "loss": 2.5128012867427523,
     "val_ndcg10": 0.5505812119603247
    },
    {
     "epoch": 89,
     "loss": 2.50895853327504
    },
    {
     "epoch": 90,
     "loss": 2.5095132096158497,
     "val_ndcg10": 0.5478043990223366
    },
    {
     "epoch": 91,
     "loss": 2.503342772303231
    },
    {
     "epoch": 92,
     "loss": 2.5012946627226573,
     "val_ndcg10": 0.5531043954592714
    },
    {
     "epoch": 93,
     "loss": 2.501263418783132
    },
    {
     "epoch": 94,
     "loss": 2.499572250580319,
     "val_ndcg10": 0.5521372741211297
    },
    {
     "epoch": 95,
     "loss": 2.494270281245822
    },
    {
     "epoch": 96,
     "loss": 2.4904383695936922,
     "val_ndcg10": 0.5510126224593058
    },
    {
     "epoch": 97,
     "loss": 2.49090584373584
    },
    {
     "epoch": 98,
     "loss": 2.492965118471619,
     "val_ndcg10": 0.5518106382233064
    },
    {
     "epoch": 99,
     "loss": 2.490159160501623
    },
    {
     "epoch": 100,
     "loss": 2.488651801682178,
     "val_ndcg10": 0.5511798508708441
    }
   ],
   "seed": 2,
   "test": {
    "hr@1": 0.36146195137353965,
    "hr@5": 0.6015945689927376,
    "hr@10": 0.7353173350173666,
    "hr@20": 0.8470161035680455,
    "ndcg@10": 0.5305851403687641,
    "mrr": 0.4794550542483323
   },
   "seconds": 1968.5
  }
 },
 "dataset": "a15",
 "protocol": "p1",
 "n_items": 100,
 "n_learners": 14228,
 "n_val": 12668,
 "n_val_used": 4000,
 "n_test": 12668
}

==> anc/results_seeds/seed2/a17_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.7229514326248448,
   "log": [
    {
     "epoch": 1,
     "loss": 7.639294210812901
    },
    {
     "epoch": 2,
     "loss": 7.046299757363758,
     "val_ndcg10": 0.1148999405217806
    },
    {
     "epoch": 3,
     "loss": 6.425934422700233
    },
    {
     "epoch": 4,
     "loss": 5.717555993631164,
     "val_ndcg10": 0.4113904444404682
    },
    {
     "epoch": 5,
     "loss": 5.030857620808262
    },
    {
     "epoch": 6,
     "loss": 4.433953243431058,
     "val_ndcg10": 0.518795694738294
    },
    {
     "epoch": 7,
     "loss": 3.9514336838395248
    },
    {
     "epoch": 8,
     "loss": 3.5870278744018913,
     "val_ndcg10": 0.5783781317929758
    },
    {
     "epoch": 9,
     "loss": 3.3178869596247793
    },
    {
     "epoch": 10,
     "loss": 3.1126361436075323,
     "val_ndcg10": 0.612078226080932
    },
    {
     "epoch": 11,
     "loss": 2.95651678365285
    },
    {
     "epoch": 12,
     "loss": 2.8349650441575354,
     "val_ndcg10": 0.6368908257145003
    },
    {
     "epoch": 13,
     "loss": 2.7356886974348154
    },
    {
     "epoch": 14,
     "loss": 2.658792652598765,
     "val_ndcg10": 0.6555370737373357
    },
    {
     "epoch": 15,
     "loss": 2.5936013307782813
    },
    {
     "epoch": 16,
     "loss": 2.539658590110904,
     "val_ndcg10": 0.6671912033859785
    },
    {
     "epoch": 17,
     "loss": 2.4936922937045067
    },
    {
     "epoch": 18,
     "loss": 2.45172294450147,
     "val_ndcg10": 0.6773970997715764
    },
    {
     "epoch": 19,
     "loss": 2.417930301781246
    },
    {
     "epoch": 20,
     "loss": 2.389035396504802,
     "val_ndcg10": 0.6822345000112023
    },
    {
     "epoch": 21,
     "loss": 2.362888689290077
    },
    {
     "epoch": 22,
     "loss": 2.3367307246879734,
     "val_ndcg10": 0.6849090147369372
    },
    {
     "epoch": 23,
     "loss": 2.3159179184188354
    },
    {
     "epoch": 24,
     "loss": 2.2976359653255574,
     "val_ndcg10": 0.6881357425625946
    },
    {
     "epoch": 25,
     "loss": 2.279079894731078
    },
    {
     "epoch": 26,
     "loss": 2.263317847118532,
     "val_ndcg10": 0.6919417054695031
    },
    {
     "epoch": 27,
     "loss": 2.2474511081643396
    },
    {
     "epoch": 28,
     "loss": 2.234884139541664,
     "val_ndcg10": 0.6950864309818907
    },
    {
     "epoch": 29,
     "loss": 2.2217944274413948
    },
    {
     "epoch": 30,
     "loss": 2.2085879128098314,
     "val_ndcg10": 0.6959092776183591
    },
    {
     "epoch": 31,
     "loss": 2.19768967405224
    },
    {
     "epoch": 32,
     "loss": 2.187266313735807,
     "val_ndcg10": 0.6974203763096831
    },
    {
     "epoch": 33,
     "loss": 2.174861092436059
    },
    {
     "epoch": 34,
     "loss": 2.1672596472599306,
     "val_ndcg10": 0.7000755556412088
    },
    {
     "epoch": 35,
     "loss": 2.157455570583687
    },
    {
     "epoch": 36,
     "loss": 2.1479666060682208,
     "val_ndcg10": 0.7012221326719618
    },
    {
     "epoch": 37,
     "loss": 2.1387998050652555
    },
    {
     "epoch": 38,
     "loss": 2.1323800385307026,
     "val_ndcg10": 0.704077683048678
    },
    {
     "epoch": 39,
     "loss": 2.125429954987173
    },
    {
     "epoch": 40,
     "loss": 2.118523824973113,
     "val_ndcg10": 0.7049120702452107
    },
    {
     "epoch": 41,
     "loss": 2.1100732200951318
    },
    {
     "epoch": 42,
     "loss": 2.103351262679178,
     "val_ndcg10": 0.704467337864363
    },
    {
     "epoch": 43,
     "loss": 2.0984026939695557
    },
    {
     "epoch": 44,
     "loss": 2.0912001023807214,
     "val_ndcg10": 0.7060680611331492
    },
    {
     "epoch": 45,
     "loss": 2.084979501352415
    },
    {
     "epoch": 46,
     "loss": 2.079763847526517,
     "val_ndcg10": 0.7076571528908706
    },
    {
     "epoch": 47,
     "loss": 2.0748968108583985
    },
    {
     "epoch": 48,
     "loss": 2.0696733138169563,
     "val_ndcg10": 0.7094139354919046
    },
    {
     "epoch": 49,
     "loss": 2.0646649983597514
    },
    {
     "epoch": 50,
     "loss": 2.059568972426565,
     "val_ndcg10": 0.7099251506409379
    },
    {
     "epoch": 51,
     "loss": 2.0542981809331984
    },
    {
     "epoch": 52,
     "loss": 2.0485515820207074,
     "val_ndcg10": 0.7114340237490702
    },
    {
     "epoch": 53,
     "loss": 2.0448516836960615
    },
    {
     "epoch": 54,
     "loss": 2.0412142725249662,
     "val_ndcg10": 0.7129431636162554
    },
    {
     "epoch": 55,
     "loss": 2.0368765201137897
    },
    {
     "epoch": 56,
     "loss": 2.031875850350708,
     "val_ndcg10": 0.7135450699469407
    },
    {
     "epoch": 57,
     "loss": 2.029264817950097
    },
    {
     "epoch": 58,
     "loss": 2.0245111978940646,
     "val_ndcg10": 0.7139700033073115
    },
    {
     "epoch": 59,
     "loss": 2.019688404641192
    },
    {
     "epoch": 60,
     "loss": 2.0175810760658472,
     "val_ndcg10": 0.715216437574767
    },
    {
     "epoch": 61,
     "loss": 2.014187984148464
    },
    {
     "epoch": 62,
     "loss": 2.009087740769909,
     "val_ndcg10": 0.7160627574912221
    },
    {
     "epoch": 63,
     "loss": 2.0051606270944404
    },
    {
     "epoch": 64,
     "loss": 2.003329841004461,
     "val_ndcg10": 0.7146276300605618
    },
    {
     "epoch": 65,
     "loss": 1.9996505870763772
    },
    {
     "epoch": 66,
     "loss": 1.9959087650894947,
     "val_ndcg10": 0.7152549909502683
    },
    {
     "epoch": 67,
     "loss": 1.9929176500082164
    },
    {
     "epoch": 68,
     "loss": 1.9904528259366645,
     "val_ndcg10": 0.7173726757714174
    },
    {
     "epoch": 69,
     "loss": 1.9876485136149462
    },
    {
     "epoch": 70,
     "loss": 1.9853492621089301,
     "val_ndcg10": 0.7174146187315407
    },
    {
     "epoch": 71,
     "loss": 1.9827445349832586
    },
    {
     "epoch": 72,
     "loss": 1.9783996931879768,
     "val_ndcg10": 0.7176280359972225
    },
    {
     "epoch": 73,
     "loss": 1.9757950736643093
    },
    {
     "epoch": 74,
     "loss": 1.9728484212030948,
     "val_ndcg10": 0.7181236974214509
    },
    {
     "epoch": 75,
     "loss": 1.9705575322522024
    },
    {
     "epoch": 76,
     "loss": 1.9687763878541973,
     "val_ndcg10": 0.7186539518471513
    },
    {
     "epoch": 77,
     "loss": 1.9662087456098818
    },
    {
     "epoch": 78,
     "loss": 1.9631931526655486,
     "val_ndcg10": 0.7188309618452441
    },
    {
     "epoch": 79,
     "loss": 1.9604413820789892
    },
    {
     "epoch": 80,
     "loss": 1.9584057977141764,
     "val_ndcg10": 0.7180735286667121
    },
    {
     "epoch": 81,
     "loss": 1.9565236344701982
    },
    {
     "epoch": 82,
     "loss": 1.953857630089941,
     "val_ndcg10": 0.7196447164214681
    },
    {
     "epoch": 83,
     "loss": 1.9516896865914666
    },
    {
     "epoch": 84,
     "loss": 1.9498143437389313,
     "val_ndcg10": 0.7195053399296698
    },
    {
     "epoch": 85,
     "loss": 1.9476855034558502
    },
    {
     "epoch": 86,
     "loss": 1.945818647578658,
     "val_ndcg10": 0.7196503185922429
    },
    {
     "epoch": 87,
     "loss": 1.9436666437970547
    },
    {
     "epoch": 88,
     "loss": 1.9416501306218095,
     "val_ndcg10": 0.7197650070153687
    },
    {
     "epoch": 89,
     "loss": 1.9391767708490126
    },
    {
     "epoch": 90,
     "loss": 1.938756107814766,
     "val_ndcg10": 0.7207940031440442
    },
    {
     "epoch": 91,
     "loss": 1.934597384937066
    },
    {
     "epoch": 92,
     "loss": 1.9332479105396796,
     "val_ndcg10": 0.7204337448537051
    },
    {
     "epoch": 93,
     "loss": 1.9311510436846548
    },
    {
     "epoch": 94,
     "loss": 1.92918443331591,
     "val_ndcg10": 0.7207197085162858
    },
    {
     "epoch": 95,
     "loss": 1.9284386395519013
    },
    {
     "epoch": 96,
     "loss": 1.9263209692805061,
     "val_ndcg10": 0.7219865519016676
    },
    {
     "epoch": 97,
     "loss": 1.9253909777528089
    },
    {
     "epoch": 98,
     "loss": 1.9223124119517767,
     "val_ndcg10": 0.7225560152945364
    },
    {
     "epoch": 99,
     "loss": 1.9208354912412717
    },
    {
     "epoch": 100,
     "loss": 1.9187531073394215,
     "val_ndcg10": 0.7229514326248448
    },
    {
     "epoch": 101,
     "loss": 1.9180728046696998
    },
    {
     "epoch": 102,
     "loss": 1.914835175841596,
     "val_ndcg10": 0.7223198762491123
    },
    {
     "epoch": 103,
     "loss": 1.914845936437164
    },
    {
     "epoch": 104,
     "loss": 1.91194446266673,
     "val_ndcg10": 0.7203648307059239
    },
    {
     "epoch": 105,
     "loss": 1.9113297651884396
    },
    {
     "epoch": 106,
     "loss": 1.9095637860544132,
     "val_ndcg10": 0.7216256148953005
    },
    {
     "epoch": 107,
     "loss": 1.9059553662516056
    },
    {
     "epoch": 108,
     "loss": 1.9057526771192943,
     "val_ndcg10": 0.7226327873769559
    }
   ],
   "seed": 2,
   "test": {
    "hr@1": 0.6826697892271663,
    "hr@5": 0.7535128805620609,
    "hr@10": 0.7874707259953162,
    "hr@20": 0.8108899297423887,
    "ndcg@10": 0.7315435588395873,
    "mrr": 0.7180231992823128
   },
   "seconds": 2430.0
  }
 },
 "dataset": "a17",
 "protocol": "p1",
 "n_items": 2618,
 "n_learners": 1708,
 "n_val": 1708,
 "n_val_used": 1708,
 "n_test": 1708
}

==> anc/results_seeds/seed2/eedi_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5892023185896541,
   "log": [
    {
     "epoch": 1,
     "loss": 4.305935808005271
    },
    {
     "epoch": 2,
     "loss": 3.765406387509987,
     "val_ndcg10": 0.27819947855872257
    },
    {
     "epoch": 3,
     "loss": 3.444659948532081
    },
    {
     "epoch": 4,
     "loss": 3.1836664648288546,
     "val_ndcg10": 0.41489014756396975
    },
    {
     "epoch": 5,
     "loss": 3.00770599692402
    },
    {
     "epoch": 6,
     "loss": 2.8923005100677925,
     "val_ndcg10": 0.4729113509929943
    },
    {
     "epoch": 7,
     "loss": 2.8160210118959266
    },
    {
     "epoch": 8,
     "loss": 2.7579897791118624,
     "val_ndcg10": 0.49819313425263406
    },
    {
     "epoch": 9,
     "loss": 2.7121398554673966
    },
    {
     "epoch": 10,
     "loss": 2.6747343626240205,
     "val_ndcg10": 0.50933201842623
    },
    {
     "epoch": 11,
     "loss": 2.6488251156073703
    },
    {
     "epoch": 12,
     "loss": 2.623430053202336,
     "val_ndcg10": 0.5146628295044577
    },
    {
     "epoch": 13,
     "loss": 2.602009868594364
    },
    {
     "epoch": 14,
     "loss": 2.580062119190467,
     "val_ndcg10": 0.5219511933338509
    },
    {
     "epoch": 15,
     "loss": 2.56383762723037
    },
    {
     "epoch": 16,
     "loss": 2.5487676022445935,
     "val_ndcg10": 0.5250704460783873
    },
    {
     "epoch": 17,
     "loss": 2.5335301698387003
    },
    {
     "epoch": 18,
     "loss": 2.520944939393827,
     "val_ndcg10": 0.5267738905647832
    },
    {
     "epoch": 19,
     "loss": 2.510168304871771
    },
    {
     "epoch": 20,
     "loss": 2.4976249321062247,
     "val_ndcg10": 0.5307782762292499
    },
    {
     "epoch": 21,
     "loss": 2.488834508299759
    },
    {
     "epoch": 22,
     "loss": 2.4803538865286963,
     "val_ndcg10": 0.5350341152771214
    },
    {
     "epoch": 23,
     "loss": 2.4666618181295648
    },
    {
     "epoch": 24,
     "loss": 2.4582057815752414,
     "val_ndcg10": 0.5360223203720164
    },
    {
     "epoch": 25,
     "loss": 2.454151196954895
    },
    {
     "epoch": 26,
     "loss": 2.4425579480874053,
     "val_ndcg10": 0.5383829645442255
    },
    {
     "epoch": 27,
     "loss": 2.4320779696699066
    },
    {
     "epoch": 28,
     "loss": 2.430450119929205,
     "val_ndcg10": 0.5421331577537641
    },
    {
     "epoch": 29,
     "loss": 2.4213981214652573
    },
    {
     "epoch": 30,
     "loss": 2.4143274858877146,
     "val_ndcg10": 0.543914226564195
    },
    {
     "epoch": 31,
     "loss": 2.409199405297777
    },
    {
     "epoch": 32,
     "loss": 2.401030333675151,
     "val_ndcg10": 0.5429359551737042
    },
    {
     "epoch": 33,
     "loss": 2.395273096114254
    },
    {
     "epoch": 34,
     "loss": 2.3908076856616454,
     "val_ndcg10": 0.5467283503813982
    },
    {
     "epoch": 35,
     "loss": 2.385656010786479
    },
    {
     "epoch": 36,
     "loss": 2.3790352224594207,
     "val_ndcg10": 0.5485307214484169
    },
    {
     "epoch": 37,
     "loss": 2.3725779611287634
    },
    {
     "epoch": 38,
     "loss": 2.3676053974216056,
     "val_ndcg10": 0.5474044413910977
    },
    {
     "epoch": 39,
     "loss": 2.3613686577146447
    },
    {
     "epoch": 40,
     "loss": 2.3588771431019038,
     "val_ndcg10": 0.5510391604654672
    },
    {
     "epoch": 41,
     "loss": 2.3536561790458252
    },
    {
     "epoch": 42,
     "loss": 2.3483132301307865,
     "val_ndcg10": 0.5509055364459556
    },
    {
     "epoch": 43,
     "loss": 2.3445394439646003
    },
    {
     "epoch": 44,
     "loss": 2.337633202322661,
     "val_ndcg10": 0.5520249692367104
    },
    {
     "epoch": 45,
     "loss": 2.336004329061847
    },
    {
     "epoch": 46,
     "loss": 2.3295299866350994,
     "val_ndcg10": 0.5533487317695183
    },
    {
     "epoch": 47,
     "loss": 2.324485396762159
    },
    {
     "epoch": 48,
     "loss": 2.325728327053068,
     "val_ndcg10": 0.5518230638289668
    },
    {
     "epoch": 49,
     "loss": 2.321106828776356
    },
    {
     "epoch": 50,
     "loss": 2.3181341824501347,
     "val_ndcg10": 0.5526290218009696
    },
    {
     "epoch": 51,
     "loss": 2.3147774315722547
    },
    {
     "epoch": 52,
     "loss": 2.308379999985734,
     "val_ndcg10": 0.5546305643063133
    },
    {
     "epoch": 53,
     "loss": 2.3077003234955553
    },
    {
     "epoch": 54,
     "loss": 2.2996961914387652,
     "val_ndcg10": 0.553288877825309
    },
    {
     "epoch": 55,
     "loss": 2.2960791972759567
    },
    {
     "epoch": 56,
     "loss": 2.2933065814371414,
     "val_ndcg10": 0.5531827184106762
    },
    {
     "epoch": 57,
     "loss": 2.2899155635983868
    },
    {
     "epoch": 58,
     "loss": 2.2895891043933436,
     "val_ndcg10": 0.5560811848066755
    },
    {
     "epoch": 59,
     "loss": 2.2857335253214055
    },
    {
     "epoch": 60,
     "loss": 2.28214192578101,
     "val_ndcg10": 0.55745044249254
    },
    {
     "epoch": 61,
     "loss": 2.277601745907188
    },
    {
     "epoch": 62,
     "loss": 2.273256709969737,
     "val_ndcg10": 0.5560989091634537
    },
    {
     "epoch": 63,
     "loss": 2.272201722083382
    },
    {
     "epoch": 64,
     "loss": 2.2705997721799664,
     "val_ndcg10": 0.5604949764713955
    },
    {
     "epoch": 65,
     "loss": 2.2669680930987317
    },
    {
     "epoch": 66,
     "loss": 2.2634187265100625,
     "val_ndcg10": 0.5610640149441724
    },
    {
     "epoch": 67,
     "loss": 2.262628402698976
    },
    {
     "epoch": 68,
     "loss": 2.2578988965950444,
     "val_ndcg10": 0.5589950918566793
    },
    {
     "epoch": 69,
     "loss": 2.2560416283134215
    },
    {
     "epoch": 70,
     "loss": 2.253471478731167,
     "val_ndcg10": 0.5598253624969391
    },
    {
     "epoch": 71,
     "loss": 2.2518349527328616
    },
    {
     "epoch": 72,
     "loss": 2.2512084816668856,
     "val_ndcg10": 0.5623703541204075
    },
    {
     "epoch": 73,
     "loss": 2.2462401632201674
    },
    {
     "epoch": 74,
     "loss": 2.2427941780672533,
     "val_ndcg10": 0.5631996798267155
    },
    {
     "epoch": 75,
     "loss": 2.2434067301384935
    },
    {
     "epoch": 76,
     "loss": 2.2396432219688576,
     "val_ndcg10": 0.5643294841854186
    },
    {
     "epoch": 77,
     "loss": 2.238143294162864
    },
    {
     "epoch": 78,
     "loss": 2.234391848581907,
     "val_ndcg10": 0.5644147314713484
    },
    {
     "epoch": 79,
     "loss": 2.2308150947975047
    },
    {
     "epoch": 80,
     "loss": 2.230152509839092,
     "val_ndcg10": 0.563039577068061
    },
    {
     "epoch": 81,
     "loss": 2.228967062592575
    },
    {
     "epoch": 82,
     "loss": 2.2261127903814346,
     "val_ndcg10": 0.5646475310029605
    },
    {
     "epoch": 83,
     "loss": 2.222285927772339
    },
    {
     "epoch": 84,
     "loss": 2.2205792240502396,
     "val_ndcg10": 0.5661532521360013
    },
    {
     "epoch": 85,
     "loss": 2.223028014135992
    },
    {
     "epoch": 86,
     "loss": 2.2164722478968737,
     "val_ndcg10": 0.5663527264726981
    },
    {
     "epoch": 87,
     "loss": 2.2163282682031054
    },
    {
     "epoch": 88,
     "loss": 2.2139071711058533,
     "val_ndcg10": 0.5661231628038098
    },
    {
     "epoch": 89,
     "loss": 2.2099437168038585
    },
    {
     "epoch": 90,
     "loss": 2.209347741208852,
     "val_ndcg10": 0.5676143076024216
    },
    {
     "epoch": 91,
     "loss": 2.209097525098086
    },
    {
     "epoch": 92,
     "loss": 2.2086248000996838,
     "val_ndcg10": 0.5685536782327495
    },
    {
     "epoch": 93,
     "loss": 2.2032023752278067
    },
    {
     "epoch": 94,
     "loss": 2.202918736347426,
     "val_ndcg10": 0.5689482387295963
    },
    {
     "epoch": 95,
     "loss": 2.199719352304741
    },
    {
     "epoch": 96,
     "loss": 2.1989346966676644,
     "val_ndcg10": 0.5690222765165615
    },
    {
     "epoch": 97,
     "loss": 2.1974486483564575
    },
    {
     "epoch": 98,
     "loss": 2.19727851658413,
     "val_ndcg10": 0.569616553665296
    },
    {
     "epoch": 99,
     "loss": 2.1950018354651335
    },
    {
     "epoch": 100,
     "loss": 2.1904875204141594,
     "val_ndcg10": 0.5691986615808623
    },
    {
     "epoch": 101,
     "loss": 2.187802544800877
    },
    {
     "epoch": 102,
     "loss": 2.1898190762814047,
     "val_ndcg10": 0.5710246325742043
    },
    {
     "epoch": 103,
     "loss": 2.1855392953580117
    },
    {
     "epoch": 104,
     "loss": 2.188947820919767,
     "val_ndcg10": 0.5704005799958161
    },
    {
     "epoch": 105,
     "loss": 2.1848692534225735
    },
    {
     "epoch": 106,
     "loss": 2.1848230472703105,
     "val_ndcg10": 0.5711924546793689
    },
    {
     "epoch": 107,
     "loss": 2.181885236237369
    },
    {
     "epoch": 108,
     "loss": 2.1838014953812475,
     "val_ndcg10": 0.5733876681762754
    },
    {
     "epoch": 109,
     "loss": 2.180154014169243
    },
    {
     "epoch": 110,
     "loss": 2.1772562435433556,
     "val_ndcg10": 0.5709293368491204
    },
    {
     "epoch": 111,
     "loss": 2.1775167407172957
    },
    {
     "epoch": 112,
     "loss": 2.1738070070365954,
     "val_ndcg10": 0.5733624555026322
    },
    {
     "epoch": 113,
     "loss": 2.1737918168117547
    },
    {
     "epoch": 114,
     "loss": 2.171271846261906,
     "val_ndcg10": 0.57317283690765
    },
    {
     "epoch": 115,
     "loss": 2.169785446295882
    },
    {
     "epoch": 116,
     "loss": 2.169401115317518,
     "val_ndcg10": 0.573870643279292
    },
    {
     "epoch": 117,
     "loss": 2.166397524511638
    },
    {
     "epoch": 118,
     "loss": 2.1680432382987496,
     "val_ndcg10": 0.5740111530207427
    },
    {
     "epoch": 119,
     "loss": 2.1654493596828885
    },
    {
     "epoch": 120,
     "loss": 2.1615972057096466,
     "val_ndcg10": 0.5760460110933735
    },
    {
     "epoch": 121,
     "loss": 2.16187978733705
    },
    {
     "epoch": 122,
     "loss": 2.163181484123182,
     "val_ndcg10": 0.5752342286984075
    },
    {
     "epoch": 123,
     "loss": 2.1596711467794916
    },
    {
     "epoch": 124,
     "loss": 2.159296395797422,
     "val_ndcg10": 0.577846710625338
    },
    {
     "epoch": 125,
     "loss": 2.1578366343589224
    },
    {
     "epoch": 126,
     "loss": 2.152853347079313,
     "val_ndcg10": 0.5797160923071495
    },
    {
     "epoch": 127,
     "loss": 2.1542978378284183
    },
    {
     "epoch": 128,
     "loss": 2.1520299432739503,
     "val_ndcg10": 0.5806011915982305
    },
    {
     "epoch": 129,
     "loss": 2.1511588706281826
    },
    {
     "epoch": 130,
     "loss": 2.1517157826503284,
     "val_ndcg10": 0.5775888036922827
    },
    {
     "epoch": 131,
     "loss": 2.1521904396676677
    },
    {
     "epoch": 132,
     "loss": 2.149828591898733,
     "val_ndcg10": 0.5795544027389488
    },
    {
     "epoch": 133,
     "loss": 2.1507601386916275
    },
    {
     "epoch": 134,
     "loss": 2.145284023182386,
     "val_ndcg10": 0.5813656917536539
    },
    {
     "epoch": 135,
     "loss": 2.144203069457671
    },
    {
     "epoch": 136,
     "loss": 2.1465521954968327,
     "val_ndcg10": 0.5822228329716633
    },
    {
     "epoch": 137,
     "loss": 2.1451999905883383
    },
    {
     "epoch": 138,
     "loss": 2.144212617277298,
     "val_ndcg10": 0.581317141170682
    },
    {
     "epoch": 139,
     "loss": 2.1426434062863295
    },
    {
     "epoch": 140,
     "loss": 2.142442320285225,
     "val_ndcg10": 0.5793526539552533
    },
    {
     "epoch": 141,
     "loss": 2.1418116278052444
    },
    {
     "epoch": 142,
     "loss": 2.1393335243176765,
     "val_ndcg10": 0.5799762353180825
    },
    {
     "epoch": 143,
     "loss": 2.139102958035483
    },
    {
     "epoch": 144,
     "loss": 2.1368470210721475,
     "val_ndcg10": 0.5826164983357687
    },
    {
     "epoch": 145,
     "loss": 2.1335634215822328
    },
    {
     "epoch": 146,
     "loss": 2.131801688618476,
     "val_ndcg10": 0.5831494540152629
    },
    {
     "epoch": 147,
     "loss": 2.1326874553367716
    },
    {
     "epoch": 148,
     "loss": 2.129409601144174,
     "val_ndcg10": 0.5823588105354905
    },
    {
     "epoch": 149,
     "loss": 2.131610849718829
    },
    {
     "epoch": 150,
     "loss": 2.1347380077159204,
     "val_ndcg10": 0.5821561862239146
    },
    {
     "epoch": 151,
     "loss": 2.1281987330258567
    },
    {
     "epoch": 152,
     "loss": 2.129070149659882,
     "val_ndcg10": 0.5854704976623746
    },
    {
     "epoch": 153,
     "loss": 2.1280574980292903
    },
    {
     "epoch": 154,
     "loss": 2.127799405225936,
     "val_ndcg10": 0.5822871335335978
    },
    {
     "epoch": 155,
     "loss": 2.1266760174796504
    },
    {
     "epoch": 156,
     "loss": 2.1222520219224683,
     "val_ndcg10": 0.5830557554868614
    },
    {
     "epoch": 157,
     "loss": 2.1231375847331484
    },
    {
     "epoch": 158,
     "loss": 2.1234767284565406,
     "val_ndcg10": 0.5842086633402717
    },
    {
     "epoch": 159,
     "loss": 2.1231110014963983
    },
    {
     "epoch": 160,
     "loss": 2.1234583538401077,
     "val_ndcg10": 0.5856495509872461
    },
    {
     "epoch": 161,
     "loss": 2.1216402729863417
    },
    {
     "epoch": 162,
     "loss": 2.120683657045121,
     "val_ndcg10": 0.5849280173676595
    },
    {
     "epoch": 163,
     "loss": 2.118106122986326
    },
    {
     "epoch": 164,
     "loss": 2.117179667842116,
     "val_ndcg10": 0.5864960382585419
    },
    {
     "epoch": 165,
     "loss": 2.1198330680292794
    },
    {
     "epoch": 166,
     "loss": 2.11480366842695,
     "val_ndcg10": 0.5867281212252073
    },
    {
     "epoch": 167,
     "loss": 2.1153648373352447
    },
    {
     "epoch": 168,
     "loss": 2.1130928827078153,
     "val_ndcg10": 0.5878673873074844
    },
    {
     "epoch": 169,
     "loss": 2.1128974401646463
    },
    {
     "epoch": 170,
     "loss": 2.1101443654952154,
     "val_ndcg10": 0.5875333646905095
    },
    {
     "epoch": 171,
     "loss": 2.1144240154234133
    },
    {
     "epoch": 172,
     "loss": 2.111464021255792,
     "val_ndcg10": 0.5867180662080848
    },
    {
     "epoch": 173,
     "loss": 2.11302061148673
    },
    {
     "epoch": 174,
     "loss": 2.1100326508975895,
     "val_ndcg10": 0.5857564798748796
    },
    {
     "epoch": 175,
     "loss": 2.1115252107501967
    },
    {
     "epoch": 176,
     "loss": 2.11022249383097,
     "val_ndcg10": 0.5861424027290061
    }
   ],
   "seed": 2,
   "test": {
    "hr@1": 0.36866734486266534,
    "hr@5": 0.7340793489318413,
    "hr@10": 0.8547304170905392,
    "hr@20": 0.9281790437436419,
    "ndcg@10": 0.6013806174254775,
    "mrr": 0.5286358008677108
   },
   "seconds": 1596.8
  }
 },
 "dataset": "eedi",
 "protocol": "p1",
 "n_items": 92,
 "n_learners": 4918,
 "n_val": 4915,
 "n_val_used": 4000,
 "n_test": 4915
}

==> anc/results_seeds/seed2/junyi_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5529961683428469,
   "log": [
    {
     "epoch": 1,
     "loss": 5.448084882868199
    },
    {
     "epoch": 2,
     "loss": 4.338354768370487,
     "val_ndcg10": 0.37194999770245285
    },
    {
     "epoch": 3,
     "loss": 3.773632314756694
    },
    {
     "epoch": 4,
     "loss": 3.5019157535053265,
     "val_ndcg10": 0.44596333110544023
    },
    {
     "epoch": 5,
     "loss": 3.336862328793542
    },
    {
     "epoch": 6,
     "loss": 3.2242164723034095,
     "val_ndcg10": 0.47960939004511816
    },
    {
     "epoch": 7,
     "loss": 3.141603870014043
    },
    {
     "epoch": 8,
     "loss": 3.077111909969991,
     "val_ndcg10": 0.49570914343101297
    },
    {
     "epoch": 9,
     "loss": 3.027124500082185
    },
    {
     "epoch": 10,
     "loss": 2.9830010797958497,
     "val_ndcg10": 0.5066039058637269
    },
    {
     "epoch": 11,
     "loss": 2.9481954103918846
    },
    {
     "epoch": 12,
     "loss": 2.9169807433784394,
     "val_ndcg10": 0.5152421505711502
    },
    {
     "epoch": 13,
     "loss": 2.8903154535520974
    },
    {
     "epoch": 14,
     "loss": 2.8650188892899933,
     "val_ndcg10": 0.5196420123531195
    },
    {
     "epoch": 15,
     "loss": 2.844810801366708
    },
    {
     "epoch": 16,
     "loss": 2.8258124815083776,
     "val_ndcg10": 0.5252449495219166
    },
    {
     "epoch": 17,
     "loss": 2.8082955469427757
    },
    {
     "epoch": 18,
     "loss": 2.7912874131914847,
     "val_ndcg10": 0.5287175373827706
    },
    {
     "epoch": 19,
     "loss": 2.777830658162966
    },
    {
     "epoch": 20,
     "loss": 2.7650566777408727,
     "val_ndcg10": 0.5321625608386833
    },
    {
     "epoch": 21,
     "loss": 2.751187349128731
    },
    {
     "epoch": 22,
     "loss": 2.739694665520137,
     "val_ndcg10": 0.5353049853039622
    },
    {
     "epoch": 23,
     "loss": 2.729543159003165
    },
    {
     "epoch": 24,
     "loss": 2.7188384465959743,
     "val_ndcg10": 0.537791110286194
    },
    {
     "epoch": 25,
     "loss": 2.7106502730769715
    },
    {
     "epoch": 26,
     "loss": 2.7014622987420425,
     "val_ndcg10": 0.5400599935241706
    },
    {
     "epoch": 27,
     "loss": 2.6935001454209075
    },
    {
     "epoch": 28,
     "loss": 2.685068171815347,
     "val_ndcg10": 0.5421492612704764
    },
    {
     "epoch": 29,
     "loss": 2.677037188565407
    },
    {
     "epoch": 30,
     "loss": 2.6708732374866013,
     "val_ndcg10": 0.5430397327340066
    },
    {
     "epoch": 31,
     "loss": 2.6647903165499383
    },
    {
     "epoch": 32,
     "loss": 2.65608062426064,
     "val_ndcg10": 0.5437768714696635
    },
    {
     "epoch": 33,
     "loss": 2.65118880517166
    },
    {
     "epoch": 34,
     "loss": 2.6473734531404176,
     "val_ndcg10": 0.5479665248890803
    },
    {
     "epoch": 35,
     "loss": 2.640391156208222
    },
    {
     "epoch": 36,
     "loss": 2.6357486079751236,
     "val_ndcg10": 0.5486972766829774
    },
    {
     "epoch": 37,
     "loss": 2.6286500339616
    },
    {
     "epoch": 38,
     "loss": 2.62495142084785,
     "val_ndcg10": 0.5484136103635012
    },
    {
     "epoch": 39,
     "loss": 2.6205704645550774
    },
    {
     "epoch": 40,
     "loss": 2.6160065227022957,
     "val_ndcg10": 0.5509258208905287
    },
    {
     "epoch": 41,
     "loss": 2.6128938289563917
    },
    {
     "epoch": 42,
     "loss": 2.610117369568019,
     "val_ndcg10": 0.5519516377897797
    },
    {
     "epoch": 43,
     "loss": 2.6041811773439782
    },
    {
     "epoch": 44,
     "loss": 2.6027037144937517,
     "val_ndcg10": 0.553505066737072
    },
    {
     "epoch": 45,
     "loss": 2.597961582031685
    },
    {
     "epoch": 46,
     "loss": 2.5930235884638146,
     "val_ndcg10": 0.5545898517115995
    },
    {
     "epoch": 47,
     "loss": 2.591486399532193
    },
    {
     "epoch": 48,
     "loss": 2.5876016884894613,
     "val_ndcg10": 0.5550149579810274
    },
    {
     "epoch": 49,
     "loss": 2.583362958716084
    },
    {
     "epoch": 50,
     "loss": 2.581103926328807,
     "val_ndcg10": 0.5555752715232204
    },
    {
     "epoch": 51,
     "loss": 2.577898006037198
    },
    {
     "epoch": 52,
     "loss": 2.575336462192076,
     "val_ndcg10": 0.5565373011092734
    },
    {
     "epoch": 53,
     "loss": 2.5728343438231085
    },
    {
     "epoch": 54,
     "loss": 2.569557265253937,
     "val_ndcg10": 0.5548174053988691
    },
    {
     "epoch": 55,
     "loss": 2.5675910788228076
    },
    {
     "epoch": 56,
     "loss": 2.565377495211562,
     "val_ndcg10": 0.5569578650318816
    },
    {
     "epoch": 57,
     "loss": 2.5618031574274824
    },
    {
     "epoch": 58,
     "loss": 2.5591523757732335,
     "val_ndcg10": 0.5552186709647416
    },
    {
     "epoch": 59,
     "loss": 2.5582638313685866
    },
    {
     "epoch": 60,
     "loss": 2.5561079300227254,
     "val_ndcg10": 0.5585539262689874
    },
    {
     "epoch": 61,
     "loss": 2.552738621561205
    },
    {
     "epoch": 62,
     "loss": 2.5524329781299135,
     "val_ndcg10": 0.5596159486006458
    },
    {
     "epoch": 63,
     "loss": 2.549354193317851
    },
    {
     "epoch": 64,
     "loss": 2.5468356846165734,
     "val_ndcg10": 0.5590478774750286
    },
    {
     "epoch": 65,
     "loss": 2.5450117881812684
    },
    {
     "epoch": 66,
     "loss": 2.544899817992525,
     "val_ndcg10": 0.5589914351074806
    },
    {
     "epoch": 67,
     "loss": 2.541752350761433
    },
    {
     "epoch": 68,
     "loss": 2.5387365587750486,
     "val_ndcg10": 0.560033464255411
    },
    {
     "epoch": 69,
     "loss": 2.5373142275648126
    },
    {
     "epoch": 70,
     "loss": 2.5370373653763316,
     "val_ndcg10": 0.5583660787163476
    },
    {
     "epoch": 71,
     "loss": 2.5345101177228595
    },
    {
     "epoch": 72,
     "loss": 2.5328957518608175,
     "val_ndcg10": 0.5604375027662325
    },
    {
     "epoch": 73,
     "loss": 2.531073082729075
    },
    {
     "epoch": 74,
     "loss": 2.5295850625224072,
     "val_ndcg10": 0.5605737177329269
    },
    {
     "epoch": 75,
     "loss": 2.5290048459134673
    },
    {
     "epoch": 76,
     "loss": 2.527134442209359,
     "val_ndcg10": 0.5624204344375545
    },
    {
     "epoch": 77,
     "loss": 2.5252151467728607
    },
    {
     "epoch": 78,
     "loss": 2.523749378904075,
     "val_ndcg10": 0.5602373222209851
    },
    {
     "epoch": 79,
     "loss": 2.5224737323856865
    },
    {
     "epoch": 80,
     "loss": 2.5210079772062333,
     "val_ndcg10": 0.5618064728643661
    },
    {
     "epoch": 81,
     "loss": 2.518721412270015
    },
    {
     "epoch": 82,
     "loss": 2.5182851938752715,
     "val_ndcg10": 0.562035987069195
    },
    {
     "epoch": 83,
     "loss": 2.51649382035933
    },
    {
     "epoch": 84,
     "loss": 2.515421825601964,
     "val_ndcg10": 0.5620820094175533
    }
   ],
   "seed": 2,
   "test": {
    "hr@1": 0.4110381265172069,
    "hr@5": 0.5954590889618735,
    "hr@10": 0.6722833071540768,
    "hr@20": 0.7433956875624732,
    "ndcg@10": 0.5337903809518817,
    "mrr": 0.4997380848213744
   },
   "seconds": 3391.5
  }
 },
 "dataset": "junyi",
 "protocol": "p1",
 "n_items": 699,
 "n_learners": 20000,
 "n_val": 14006,
 "n_val_used": 4000,
 "n_test": 14006
}

==> anc/results_seeds/seed2/mooc_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.8112792075952013,
   "log": [
    {
     "epoch": 1,
     "loss": 4.048496157381396
    },
    {
     "epoch": 2,
     "loss": 3.0601728070607335,
     "val_ndcg10": 0.6532036009289693
    },
    {
     "epoch": 3,
     "loss": 2.5754645132506377
    },
    {
     "epoch": 4,
     "loss": 2.3702967415371865,
     "val_ndcg10": 0.7359349023221653
    },
    {
     "epoch": 5,
     "loss": 2.269132414979411
    },
    {
     "epoch": 6,
     "loss": 2.206079447942778,
     "val_ndcg10": 0.7593734252429365
    },
    {
     "epoch": 7,
     "loss": 2.1583778581262676
    },
    {
     "epoch": 8,
     "loss": 2.1234546720554834,
     "val_ndcg10": 0.7807267506524893
    },
    {
     "epoch": 9,
     "loss": 2.0927010583991366
    },
    {
     "epoch": 10,
     "loss": 2.06633563125143,
     "val_ndcg10": 0.7824104204691733
    },
    {
     "epoch": 11,
     "loss": 2.046740970065315
    },
    {
     "epoch": 12,
     "loss": 2.0290381061528158,
     "val_ndcg10": 0.7899785223621824
    },
    {
     "epoch": 13,
     "loss": 2.0125131692408376
    },
    {
     "epoch": 14,
     "loss": 1.9985675115668784,
     "val_ndcg10": 0.7968658763870123
    },
    {
     "epoch": 15,
     "loss": 1.986422467061045
    },
    {
     "epoch": 16,
     "loss": 1.9744763044298121,
     "val_ndcg10": 0.7925375448004167
    },
    {
     "epoch": 17,
     "loss": 1.9644560885979434
    },
    {
     "epoch": 18,
     "loss": 1.9556878481768576,
     "val_ndcg10": 0.7986088379243003
    },
    {
     "epoch": 19,
     "loss": 1.9449490439635757
    },
    {
     "epoch": 20,
     "loss": 1.9384306617075238,
     "val_ndcg10": 0.8009121454917602
    },
    {
     "epoch": 21,
     "loss": 1.930954992534058
    },
    {
     "epoch": 22,
     "loss": 1.92576293017813,
     "val_ndcg10": 0.800656475088328
    },
    {
     "epoch": 23,
     "loss": 1.916883638954011
    },
    {
     "epoch": 24,
     "loss": 1.9121637543516683,
     "val_ndcg10": 0.8048018912977877
    },
    {
     "epoch": 25,
     "loss": 1.905973763245861
    },
    {
     "epoch": 26,
     "loss": 1.900236684932724,
     "val_ndcg10": 0.8061858307957517
    },
    {
     "epoch": 27,
     "loss": 1.8962811533192747
    },
    {
     "epoch": 28,
     "loss": 1.8921755439436616,
     "val_ndcg10": 0.8045819818338091
    },
    {
     "epoch": 29,
     "loss": 1.8851703151218837
    },
    {
     "epoch": 30,
     "loss": 1.8803206329413986,
     "val_ndcg10": 0.8071164769757385
    },
    {
     "epoch": 31,
     "loss": 1.8781707186308187
    },
    {
     "epoch": 32,
     "loss": 1.8721546452483584,
     "val_ndcg10": 0.8069867390628747
    },
    {
     "epoch": 33,
     "loss": 1.8714299803227779
    },
    {
     "epoch": 34,
     "loss": 1.8668464453521947,
     "val_ndcg10": 0.8092080199667289
    },
    {
     "epoch": 35,
     "loss": 1.8623879291561736
    },
    {
     "epoch": 36,
     "loss": 1.8587441769685646,
     "val_ndcg10": 0.8106893527885096
    },
    {
     "epoch": 37,
     "loss": 1.8566787223922134
    },
    {
     "epoch": 38,
     "loss": 1.8538165803740871,
     "val_ndcg10": 0.8104968772546728
    },
    {
     "epoch": 39,
     "loss": 1.8511086632167904
    },
    {
     "epoch": 40,
     "loss": 1.847287592474392,
     "val_ndcg10": 0.8108243583231367
    },
    {
     "epoch": 41,
     "loss": 1.8442027350693537
    },
    {
     "epoch": 42,
     "loss": 1.844462862067879,
     "val_ndcg10": 0.8143320151828773
    },
    {
     "epoch": 43,
     "loss": 1.8395112880943498
    },
    {
     "epoch": 44,
     "loss": 1.838155753003669,
     "val_ndcg10": 0.8131082215634151
    },
    {
     "epoch": 45,
     "loss": 1.8341669174253514
    },
    {
     "epoch": 46,
     "loss": 1.834556230117901,
     "val_ndcg10": 0.8124668184910053
    },
    {
     "epoch": 47,
     "loss": 1.831846312577514
    },
    {
     "epoch": 48,
     "loss": 1.8283470505841117,
     "val_ndcg10": 0.8126470883931072
    },
    {
     "epoch": 49,
     "loss": 1.8274499596161033
    },
    {
     "epoch": 50,
     "loss": 1.8246936861636056,
     "val_ndcg10": 0.812910906386047
    }
   ],
   "seed": 2,
   "test": {
    "hr@1": 0.5583618721461188,
    "hr@5": 0.9463470319634704,
    "hr@10": 0.9815924657534246,
    "hr@20": 0.9938641552511416,
    "ndcg@10": 0.7868080266501941,
    "mrr": 0.7232835149363996
   },
   "seconds": 616.9
  }
 },
 "dataset": "mooc",
 "protocol": "p1",
 "n_items": 97,
 "n_learners": 7047,
 "n_val": 7008,
 "n_val_used": 4000,
 "n_test": 7008
}

==> anc/results_seeds/seed3/a15_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.555835347338246,
   "log": [
    {
     "epoch": 1,
     "loss": 4.411066530800761
    },
    {
     "epoch": 2,
     "loss": 3.9966880780719904,
     "val_ndcg10": 0.32043775202152625
    },
    {
     "epoch": 3,
     "loss": 3.6887343200418
    },
    {
     "epoch": 4,
     "loss": 3.5140348185179078,
     "val_ndcg10": 0.3771998594334852
    },
    {
     "epoch": 5,
     "loss": 3.404485062428163
    },
    {
     "epoch": 6,
     "loss": 3.3217960076610322,
     "val_ndcg10": 0.40042050997134926
    },
    {
     "epoch": 7,
     "loss": 3.2573359937552473
    },
    {
     "epoch": 8,
     "loss": 3.2059808419217948,
     "val_ndcg10": 0.41657489914698986
    },
    {
     "epoch": 9,
     "loss": 3.161689457152863
    },
    {
     "epoch": 10,
     "loss": 3.120765696297103,
     "val_ndcg10": 0.4303834094201927
    },
    {
     "epoch": 11,
     "loss": 3.091476946326011
    },
    {
     "epoch": 12,
     "loss": 3.0624895398974488,
     "val_ndcg10": 0.44329652415356324
    },
    {
     "epoch": 13,
     "loss": 3.0342922564858066
    },
    {
     "epoch": 14,
     "loss": 3.00803898022642,
     "val_ndcg10": 0.449149251844933
    },
    {
     "epoch": 15,
     "loss": 2.991097568023471
    },
    {
     "epoch": 16,
     "loss": 2.9642741298510717,
     "val_ndcg10": 0.4571358998590206
    },
    {
     "epoch": 17,
     "loss": 2.947972442277537
    },
    {
     "epoch": 18,
     "loss": 2.9236335814631964,
     "val_ndcg10": 0.4641769848831237
    },
    {
     "epoch": 19,
     "loss": 2.9150578631715867
    },
    {
     "epoch": 20,
     "loss": 2.8979318099359004,
     "val_ndcg10": 0.4722508030127268
    },
    {
     "epoch": 21,
     "loss": 2.88285202652758
    },
    {
     "epoch": 22,
     "loss": 2.863831240457229,
     "val_ndcg10": 0.48418700701310957
    },
    {
     "epoch": 23,
     "loss": 2.8519200446546624
    },
    {
     "epoch": 24,
     "loss": 2.8383054387548827,
     "val_ndcg10": 0.48359108691100083
    },
    {
     "epoch": 25,
     "loss": 2.8208655843263046
    },
    {
     "epoch": 26,
     "loss": 2.8147799871790196,
     "val_ndcg10": 0.4898342026525038
    },
    {
     "epoch": 27,
     "loss": 2.8063150548256037
    },
    {
     "epoch": 28,
     "loss": 2.793665824078913,
     "val_ndcg10": 0.48960781851156854
    },
    {
     "epoch": 29,
     "loss": 2.7777497492722647
    },
    {
     "epoch": 30,
     "loss": 2.773287137323285,
     "val_ndcg10": 0.4999788706811814
    },
    {
     "epoch": 31,
     "loss": 2.763247790998632
    },
    {
     "epoch": 32,
     "loss": 2.7516779449288027,
     "val_ndcg10": 0.5008592038481198
    },
    {
     "epoch": 33,
     "loss": 2.7446844354694973
    },
    {
     "epoch": 34,
     "loss": 2.7365827313000044,
     "val_ndcg10": 0.501719597789059
    },
    {
     "epoch": 35,
     "loss": 2.7290463710103974
    },
    {
     "epoch": 36,
     "loss": 2.7154678835534094,
     "val_ndcg10": 0.5026306401446686
    },
    {
     "epoch": 37,
     "loss": 2.710506634029005
    },
    {
     "epoch": 38,
     "loss": 2.707053082890495,
     "val_ndcg10": 0.5042693568817879
    },
    {
     "epoch": 39,
     "loss": 2.696316067137038
    },
    {
     "epoch": 40,
     "loss": 2.6891771449286126,
     "val_ndcg10": 0.5068958567108116
    },
    {
     "epoch": 41,
     "loss": 2.6881177386338106
    },
    {
     "epoch": 42,
     "loss": 2.6786528490333534,
     "val_ndcg10": 0.514780775486704
    },
    {
     "epoch": 43,
     "loss": 2.677640944152749
    },
    {
     "epoch": 44,
     "loss": 2.665768817818888,
     "val_ndcg10": 0.5141349785473001
    },
    {
     "epoch": 45,
     "loss": 2.6592113736843084
    },
    {
     "epoch": 46,
     "loss": 2.6539308228774106,
     "val_ndcg10": 0.5146348895707772
    },
    {
     "epoch": 47,
     "loss": 2.6474201061747005
    },
    {
     "epoch": 48,
     "loss": 2.6407148361245296,
     "val_ndcg10": 0.5150023076311064
    },
    {
     "epoch": 49,
     "loss": 2.6396015184856267
    },
    {
     "epoch": 50,
     "loss": 2.6306637697146855,
     "val_ndcg10": 0.5229544980407363
    },
    {
     "epoch": 51,
     "loss": 2.626198147875852
    },
    {
     "epoch": 52,
     "loss": 2.622817594203897,
     "val_ndcg10": 0.524876426704443
    },
    {
     "epoch": 53,
     "loss": 2.6254031199033876
    },
    {
     "epoch": 54,
     "loss": 2.61475021626643,
     "val_ndcg10": 0.5264404812324573
    },
    {
     "epoch": 55,
     "loss": 2.613984503124822
    },
    {
     "epoch": 56,
     "loss": 2.606642963935118,
     "val_ndcg10": 0.5282331289518647
    },
    {
     "epoch": 57,
     "loss": 2.5986166690447803
    },
    {
     "epoch": 58,
     "loss": 2.5932535345824537,
     "val_ndcg10": 0.5272877270648691
    },
    {
     "epoch": 59,
     "loss": 2.5918590341435666
    },
    {
     "epoch": 60,
     "loss": 2.5914031008262906,
     "val_ndcg10": 0.526848831562909
    },
    {
     "epoch": 61,
     "loss": 2.587978815171034
    },
    {
     "epoch": 62,
     "loss": 2.5825770662386383,
     "val_ndcg10": 0.5287212988016454
    },
    {
     "epoch": 63,
     "loss": 2.5801023055414007
    },
    {
     "epoch": 64,
     "loss": 2.5716591723298214,
     "val_ndcg10": 0.5263705439972383
    },
    {
     "epoch": 65,
     "loss": 2.5696907820264827
    },
    {
     "epoch": 66,
     "loss": 2.5649191332926877,
     "val_ndcg10": 0.534891899561554
    },
    {
     "epoch": 67,
     "loss": 2.568695835238788
    },
    {
     "epoch": 68,
     "loss": 2.562892949156345,
     "val_ndcg10": 0.5375773416226809
    },
    {
     "epoch": 69,
     "loss": 2.5589787899422634
    },
    {
     "epoch": 70,
     "loss": 2.554386385673653,
     "val_ndcg10": 0.5327608348190475
    },
    {
     "epoch": 71,
     "loss": 2.5527091369679136
    },
    {
     "epoch": 72,
     "loss": 2.5497211802104855,
     "val_ndcg10": 0.5327007568862434
    },
    {
     "epoch": 73,
     "loss": 2.543412914787062
    },
    {
     "epoch": 74,
     "loss": 2.5469821980829326,
     "val_ndcg10": 0.534319475255534
    },
    {
     "epoch": 75,
     "loss": 2.5416596914925074
    },
    {
     "epoch": 76,
     "loss": 2.540097193505654,
     "val_ndcg10": 0.5380666440005437
    },
    {
     "epoch": 77,
     "loss": 2.5382596654917866
    },
    {
     "epoch": 78,
     "loss": 2.533383662470495,
     "val_ndcg10": 0.5385870819059563
    },
    {
     "epoch": 79,
     "loss": 2.5312833994389092
    },
    {
     "epoch": 80,
     "loss": 2.5201033487721007,
     "val_ndcg10": 0.5396865275561598
    },
    {
     "epoch": 81,
     "loss": 2.52555401501229
    },
    {
     "epoch": 82,
     "loss": 2.521405090648798,
     "val_ndcg10": 0.5401321711903727
    },
    {
     "epoch": 83,
     "loss": 2.517551660223779
    },
    {
     "epoch": 84,
     "loss": 2.5168527222966848,
     "val_ndcg10": 0.5380739237819417
    },
    {
     "epoch": 85,
     "loss": 2.513583141220478
    },
    {
     "epoch": 86,
     "loss": 2.5129787916215336,
     "val_ndcg10": 0.5385620095667932
    },
    {
     "epoch": 87,
     "loss": 2.510154745115899
    },
    {
     "epoch": 88,
     "loss": 2.5058772575118473,
     "val_ndcg10": 0.5415708393212847
    },
    {
     "epoch": 89,
     "loss": 2.508238566911679
    },
    {
     "epoch": 90,
     "loss": 2.4970312218402757,
     "val_ndcg10": 0.5426709808979596
    },
    {
     "epoch": 91,
     "loss": 2.502474005924175
    },
    {
     "epoch": 92,
     "loss": 2.498572914838379,
     "val_ndcg10": 0.5422355010917056
    },
    {
     "epoch": 93,
     "loss": 2.496229793473866
    },
    {
     "epoch": 94,
     "loss": 2.49969329069538,
     "val_ndcg10": 0.5456145390264134
    },
    {
     "epoch": 95,
     "loss": 2.491207470119603
    },
    {
     "epoch": 96,
     "loss": 2.4941453809512906,
     "val_ndcg10": 0.5458294125298488
    },
    {
     "epoch": 97,
     "loss": 2.4894530137824713
    },
    {
     "epoch": 98,
     "loss": 2.4904802114166316,
     "val_ndcg10": 0.5474094636295742
    },
    {
     "epoch": 99,
     "loss": 2.4825925258008277
    },
    {
     "epoch": 100,
     "loss": 2.48368705420737,
     "val_ndcg10": 0.5488676461405816
    },
    {
     "epoch": 101,
     "loss": 2.4823832813873867
    },
    {
     "epoch": 102,
     "loss": 2.48056197123276,
     "val_ndcg10": 0.5538994142646415
    },
    {
     "epoch": 103,
     "loss": 2.4743640352184317
    },
    {
     "epoch": 104,
     "loss": 2.475422202466535,
     "val_ndcg10": 0.5498323179815439
    },
    {
     "epoch": 105,
     "loss": 2.4744255680496745
    },
    {
     "epoch": 106,
     "loss": 2.470153437142666,
     "val_ndcg10": 0.5516009980712745
    },
    {
     "epoch": 107,
     "loss": 2.4707979022225337
    },
    {
     "epoch": 108,
     "loss": 2.468878918150876,
     "val_ndcg10": 0.5531687581642359
    },
    {
     "epoch": 109,
     "loss": 2.467129708788403
    },
    {
     "epoch": 110,
     "loss": 2.4654382115361644,
     "val_ndcg10": 0.5507932626842674
    }
   ],
   "seed": 3,
   "test": {
    "hr@1": 0.3505683612251342,
    "hr@5": 0.6206188822229239,
    "hr@10": 0.7343700663088096,
    "hr@20": 0.8486738238080203,
    "ndcg@10": 0.5289888619617873,
    "mrr": 0.47727178363599737
   },
   "seconds": 2167.2
  }
 },
 "dataset": "a15",
 "protocol": "p1",
 "n_items": 100,
 "n_learners": 14228,
 "n_val": 12668,
 "n_val_used": 4000,
 "n_test": 12668
}

==> anc/results_seeds/seed3/a17_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.715824969097702,
   "log": [
    {
     "epoch": 1,
     "loss": 7.643683743521321
    },
    {
     "epoch": 2,
     "loss": 7.0618298893911335,
     "val_ndcg10": 0.13540394866032
    },
    {
     "epoch": 3,
     "loss": 6.468380274969227
    },
    {
     "epoch": 4,
     "loss": 5.7702817799315484,
     "val_ndcg10": 0.4148905855608728
    },
    {
     "epoch": 5,
     "loss": 5.085477389384432
    },
    {
     "epoch": 6,
     "loss": 4.487584695821967,
     "val_ndcg10": 0.5204673242212021
    },
    {
     "epoch": 7,
     "loss": 4.001890985966223
    },
    {
     "epoch": 8,
     "loss": 3.6286942386864283,
     "val_ndcg10": 0.5816500953106722
    },
    {
     "epoch": 9,
     "loss": 3.345457457202005
    },
    {
     "epoch": 10,
     "loss": 3.13306175647425,
     "val_ndcg10": 0.6236217845271899
    },
    {
     "epoch": 11,
     "loss": 2.9715493497874195
    },
    {
     "epoch": 12,
     "loss": 2.8445502525287707,
     "val_ndcg10": 0.6456205136927387
    },
    {
     "epoch": 13,
     "loss": 2.7465369375393656
    },
    {
     "epoch": 14,
     "loss": 2.662600114821202,
     "val_ndcg10": 0.6579760425222168
    },
    {
     "epoch": 15,
     "loss": 2.5994746319028144
    },
    {
     "epoch": 16,
     "loss": 2.543620949530419,
     "val_ndcg10": 0.6720413593162702
    },
    {
     "epoch": 17,
     "loss": 2.49867945802071
    },
    {
     "epoch": 18,
     "loss": 2.458998941253969,
     "val_ndcg10": 0.6802975153556857
    },
    {
     "epoch": 19,
     "loss": 2.4252697702814436
    },
    {
     "epoch": 20,
     "loss": 2.3947648139184667,
     "val_ndcg10": 0.6855918781975646
    },
    {
     "epoch": 21,
     "loss": 2.3679161885769093
    },
    {
     "epoch": 22,
     "loss": 2.344764519854068,
     "val_ndcg10": 0.691151252644585
    },
    {
     "epoch": 23,
     "loss": 2.3223683418189367
    },
    {
     "epoch": 24,
     "loss": 2.304405298148077,
     "val_ndcg10": 0.6952723958077026
    },
    {
     "epoch": 25,
     "loss": 2.2854492859932263
    },
    {
     "epoch": 26,
     "loss": 2.269190418811622,
     "val_ndcg10": 0.6964323268817894
    },
    {
     "epoch": 27,
     "loss": 2.2527230475441327
    },
    {
     "epoch": 28,
     "loss": 2.2410517474348954,
     "val_ndcg10": 0.6983969606011189
    },
    {
     "epoch": 29,
     "loss": 2.2263291661033526
    },
    {
     "epoch": 30,
     "loss": 2.2148410675316734,
     "val_ndcg10": 0.7007320357522584
    },
    {
     "epoch": 31,
     "loss": 2.2040247922114564
    },
    {
     "epoch": 32,
     "loss": 2.1926754626868203,
     "val_ndcg10": 0.7015582094620374
    },
    {
     "epoch": 33,
     "loss": 2.180897609921304
    },
    {
     "epoch": 34,
     "loss": 2.1713015401439932,
     "val_ndcg10": 0.7040660287143797
    },
    {
     "epoch": 35,
     "loss": 2.162807364727563
    },
    {
     "epoch": 36,
     "loss": 2.153305380493063,
     "val_ndcg10": 0.7038919673514094
    },
    {
     "epoch": 37,
     "loss": 2.1463701510641773
    },
    {
     "epoch": 38,
     "loss": 2.1377390213874103,
     "val_ndcg10": 0.7050340128037594
    },
    {
     "epoch": 39,
     "loss": 2.130594473979674
    },
    {
     "epoch": 40,
     "loss": 2.1215810970858016,
     "val_ndcg10": 0.7077560366572931
    },
    {
     "epoch": 41,
     "loss": 2.116019505458711
    },
    {
     "epoch": 42,
     "loss": 2.1087713597204614,
     "val_ndcg10": 0.7090734103637385
    },
    {
     "epoch": 43,
     "loss": 2.1019697355290536
    },
    {
     "epoch": 44,
     "loss": 2.097078819513963,
     "val_ndcg10": 0.7101840262448145
    },
    {
     "epoch": 45,
     "loss": 2.0915040835994407
    },
    {
     "epoch": 46,
     "loss": 2.0852004553631076,
     "val_ndcg10": 0.7098304205533855
    },
    {
     "epoch": 47,
     "loss": 2.080199388433298
    },
    {
     "epoch": 48,
     "loss": 2.0738941998814657,
     "val_ndcg10": 0.7114553612099032
    },
    {
     "epoch": 49,
     "loss": 2.0684577419517303
    },
    {
     "epoch": 50,
     "loss": 2.063761676051786,
     "val_ndcg10": 0.7117520589764831
    },
    {
     "epoch": 51,
     "loss": 2.058735812750074
    },
    {
     "epoch": 52,
     "loss": 2.0515878698409455,
     "val_ndcg10": 0.7119774518404477
    },
    {
     "epoch": 53,
     "loss": 2.0493182760601782
    },
    {
     "epoch": 54,
     "loss": 2.0455822519863864,
     "val_ndcg10": 0.7128052974329915
    },
    {
     "epoch": 55,
     "loss": 2.0409685123132233
    },
    {
     "epoch": 56,
     "loss": 2.03511237485675,
     "val_ndcg10": 0.7135759032560985
    },
    {
     "epoch": 57,
     "loss": 2.0322197327239433
    },
    {
     "epoch": 58,
     "loss": 2.0282527774121664,
     "val_ndcg10": 0.715824969097702
    },
    {
     "epoch": 59,
     "loss": 2.023787005979476
    },
    {
     "epoch": 60,
     "loss": 2.019301292786125,
     "val_ndcg10": 0.7139667326097362
    },
    {
     "epoch": 61,
     "loss": 2.016148505903362
    },
    {
     "epoch": 62,
     "loss": 2.0139003602125296,
     "val_ndcg10": 0.7143372992241807
    },
    {
     "epoch": 63,
     "loss": 2.009111362558629
    },
    {
     "epoch": 64,
     "loss": 2.0051200386404573,
     "val_ndcg10": 0.7152300791845708
    },
    {
     "epoch": 65,
     "loss": 2.003328384314854
    },
    {
     "epoch": 66,
     "loss": 1.9994464051236962,
     "val_ndcg10": 0.7157037519178641
    }
   ],
   "seed": 3,
   "test": {
    "hr@1": 0.6738875878220141,
    "hr@5": 0.7464871194379391,
    "hr@10": 0.7786885245901639,
    "hr@20": 0.8050351288056206,
    "ndcg@10": 0.722537173314605,
    "mrr": 0.7091859846336246
   },
   "seconds": 1475.5
  }
 },
 "dataset": "a17",
 "protocol": "p1",
 "n_items": 2618,
 "n_learners": 1708,
 "n_val": 1708,
 "n_val_used": 1708,
 "n_test": 1708
}

==> anc/results_seeds/seed3/eedi_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5739408415713408,
   "log": [
    {
     "epoch": 1,
     "loss": 4.3169019582473425
    },
    {
     "epoch": 2,
     "loss": 3.7626038439375904,
     "val_ndcg10": 0.29764746698164685
    },
    {
     "epoch": 3,
     "loss": 3.4106179948822506
    },
    {
     "epoch": 4,
     "loss": 3.1512697648352135,
     "val_ndcg10": 0.435413496943292
    },
    {
     "epoch": 5,
     "loss": 2.9827102066390823
    },
    {
     "epoch": 6,
     "loss": 2.8621600212486036,
     "val_ndcg10": 0.4930156439432036
    },
    {
     "epoch": 7,
     "loss": 2.781870542045838
    },
    {
     "epoch": 8,
     "loss": 2.725956281651735,
     "val_ndcg10": 0.5056255738003015
    },
    {
     "epoch": 9,
     "loss": 2.685231215712616
    },
    {
     "epoch": 10,
     "loss": 2.651287501502298,
     "val_ndcg10": 0.5096127889927298
    },
    {
     "epoch": 11,
     "loss": 2.6256187934293287
    },
    {
     "epoch": 12,
     "loss": 2.600785830263946,
     "val_ndcg10": 0.5146987029864936
    },
    {
     "epoch": 13,
     "loss": 2.5822532123877644
    },
    {
     "epoch": 14,
     "loss": 2.562819197118843,
     "val_ndcg10": 0.5203228296433933
    },
    {
     "epoch": 15,
     "loss": 2.544926075542653
    },
    {
     "epoch": 16,
     "loss": 2.529045372829485,
     "val_ndcg10": 0.5252299731019371
    },
    {
     "epoch": 17,
     "loss": 2.5185979825563773
    },
    {
     "epoch": 18,
     "loss": 2.5042990835826577,
     "val_ndcg10": 0.5304460152186276
    },
    {
     "epoch": 19,
     "loss": 2.496242168471918
    },
    {
     "epoch": 20,
     "loss": 2.482302988804469,
     "val_ndcg10": 0.5344433561719547
    },
    {
     "epoch": 21,
     "loss": 2.471449936390564
    },
    {
     "epoch": 22,
     "loss": 2.4623994495434323,
     "val_ndcg10": 0.5358213322265342
    },
    {
     "epoch": 23,
     "loss": 2.453591647636046
    },
    {
     "epoch": 24,
     "loss": 2.444150548632119,
     "val_ndcg10": 0.5378072271890751
    },
    {
     "epoch": 25,
     "loss": 2.4364844421709675
    },
    {
     "epoch": 26,
     "loss": 2.4277376437466396,
     "val_ndcg10": 0.5379911592942523
    },
    {
     "epoch": 27,
     "loss": 2.418061850464122
    },
    {
     "epoch": 28,
     "loss": 2.4106023020056853,
     "val_ndcg10": 0.5432798157871822
    },
    {
     "epoch": 29,
     "loss": 2.404772113668962
    },
    {
     "epoch": 30,
     "loss": 2.401615748091471,
     "val_ndcg10": 0.5432504412687006
    },
    {
     "epoch": 31,
     "loss": 2.393003618495207
    },
    {
     "epoch": 32,
     "loss": 2.384166130202131,
     "val_ndcg10": 0.5451551590704691
    },
    {
     "epoch": 33,
     "loss": 2.382054425951935
    },
    {
     "epoch": 34,
     "loss": 2.3763311455313407,
     "val_ndcg10": 0.545688694591318
    },
    {
     "epoch": 35,
     "loss": 2.3710367695615626
    },
    {
     "epoch": 36,
     "loss": 2.3658725039518185,
     "val_ndcg10": 0.5473490697292785
    },
    {
     "epoch": 37,
     "loss": 2.36257161067026
    },
    {
     "epoch": 38,
     "loss": 2.352267395948856,
     "val_ndcg10": 0.5511182602743255
    },
    {
     "epoch": 39,
     "loss": 2.351842120687434
    },
    {
     "epoch": 40,
     "loss": 2.3457567551287517,
     "val_ndcg10": 0.5482557326583984
    },
    {
     "epoch": 41,
     "loss": 2.3421916389538566
    },
    {
     "epoch": 42,
     "loss": 2.3381432315671162,
     "val_ndcg10": 0.5529013402599127
    },
    {
     "epoch": 43,
     "loss": 2.3336379907940876
    },
    {
     "epoch": 44,
     "loss": 2.3284855106783637,
     "val_ndcg10": 0.5551658352384623
    },
    {
     "epoch": 45,
     "loss": 2.325902467269224
    },
    {
     "epoch": 46,
     "loss": 2.3190085600470143,
     "val_ndcg10": 0.5556983731007346
    },
    {
     "epoch": 47,
     "loss": 2.3168770442610396
    },
    {
     "epoch": 48,
     "loss": 2.312045430239983,
     "val_ndcg10": 0.5573348764603565
    },
    {
     "epoch": 49,
     "loss": 2.30695249224652
    },
    {
     "epoch": 50,
     "loss": 2.3027875029347316,
     "val_ndcg10": 0.5581253157850015
    },
    {
     "epoch": 51,
     "loss": 2.3033793710843002
    },
    {
     "epoch": 52,
     "loss": 2.3013209603207656,
     "val_ndcg10": 0.5586731227635704
    },
    {
     "epoch": 53,
     "loss": 2.2909815703227436
    },
    {
     "epoch": 54,
     "loss": 2.2904498159233175,
     "val_ndcg10": 0.5575775621739996
    },
    {
     "epoch": 55,
     "loss": 2.287175098932918
    },
    {
     "epoch": 56,
     "loss": 2.2830754720128,
     "val_ndcg10": 0.5570681720227803
    },
    {
     "epoch": 57,
     "loss": 2.2819944050976173
    },
    {
     "epoch": 58,
     "loss": 2.279475845789859,
     "val_ndcg10": 0.5585855622732467
    },
    {
     "epoch": 59,
     "loss": 2.2755035422635093
    },
    {
     "epoch": 60,
     "loss": 2.2723921904707622,
     "val_ndcg10": 0.56372072972927
    },
    {
     "epoch": 61,
     "loss": 2.268666731645288
    },
    {
     "epoch": 62,
     "loss": 2.2688437110518604,
     "val_ndcg10": 0.5634879302767638
    },
    {
     "epoch": 63,
     "loss": 2.265327358822558
    },
    {
     "epoch": 64,
     "loss": 2.2608829059077213,
     "val_ndcg10": 0.5617866180212964
    },
    {
     "epoch": 65,
     "loss": 2.2568261050793508
    },
    {
     "epoch": 66,
     "loss": 2.2563108049031295,
     "val_ndcg10": 0.5657247735879962
    },
    {
     "epoch": 67,
     "loss": 2.2507440453871905
    },
    {
     "epoch": 68,
     "loss": 2.248979598232276,
     "val_ndcg10": 0.5672712721232115
    },
    {
     "epoch": 69,
     "loss": 2.248243622918073
    },
    {
     "epoch": 70,
     "loss": 2.247266617496862,
     "val_ndcg10": 0.5702575605796039
    },
    {
     "epoch": 71,
     "loss": 2.2419991125687915
    },
    {
     "epoch": 72,
     "loss": 2.2391881077228706,
     "val_ndcg10": 0.571271053320868
    },
    {
     "epoch": 73,
     "loss": 2.239933437934007
    },
    {
     "epoch": 74,
     "loss": 2.234453480539818,
     "val_ndcg10": 0.5707218734779741
    },
    {
     "epoch": 75,
     "loss": 2.2342338354671316
    },
    {
     "epoch": 76,
     "loss": 2.229306528860741,
     "val_ndcg10": 0.5690238675933939
    },
    {
     "epoch": 77,
     "loss": 2.2277813637455726
    },
    {
     "epoch": 78,
     "loss": 2.2258018722321804,
     "val_ndcg10": 0.5720148434914893
    },
    {
     "epoch": 79,
     "loss": 2.221544832797901
    },
    {
     "epoch": 80,
     "loss": 2.220500036767999,
     "val_ndcg10": 0.5747964052339902
    },
    {
     "epoch": 81,
     "loss": 2.2213866700135623
    },
    {
     "epoch": 82,
     "loss": 2.217589620391383,
     "val_ndcg10": 0.5718031498247028
    },
    {
     "epoch": 83,
     "loss": 2.216875715982573
    },
    {
     "epoch": 84,
     "loss": 2.216020509912451,
     "val_ndcg10": 0.572686631623553
    },
    {
     "epoch": 85,
     "loss": 2.2118258479918964
    },
    {
     "epoch": 86,
     "loss": 2.211158600025613,
     "val_ndcg10": 0.5727415061109029
    },
    {
     "epoch": 87,
     "loss": 2.206125225849631
    },
    {
     "epoch": 88,
     "loss": 2.2085096652092644,
     "val_ndcg10": 0.5727229856690511
    }
   ],
   "seed": 3,
   "test": {
    "hr@1": 0.3414038657171923,
    "hr@5": 0.7182095625635809,
    "hr@10": 0.8435401831129197,
    "hr@20": 0.9220752797558495,
    "ndcg@10": 0.5824028436965958,
    "mrr": 0.5078347640832802
   },
   "seconds": 772.1
  }
 },
 "dataset": "eedi",
 "protocol": "p1",
 "n_items": 92,
 "n_learners": 4918,
 "n_val": 4915,
 "n_val_used": 4000,
 "n_test": 4915
}

==> anc/results_seeds/seed3/junyi_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.5507106226510775,
   "log": [
    {
     "epoch": 1,
     "loss": 5.436929351763305
    },
    {
     "epoch": 2,
     "loss": 4.29486195628679,
     "val_ndcg10": 0.3762779946641582
    },
    {
     "epoch": 3,
     "loss": 3.7620684047509436
    },
    {
     "epoch": 4,
     "loss": 3.4975815209044305,
     "val_ndcg10": 0.4518971206368382
    },
    {
     "epoch": 5,
     "loss": 3.3369824731153006
    },
    {
     "epoch": 6,
     "loss": 3.2258208118759537,
     "val_ndcg10": 0.4808284718533271
    },
    {
     "epoch": 7,
     "loss": 3.145990758108679
    },
    {
     "epoch": 8,
     "loss": 3.081834545891897,
     "val_ndcg10": 0.49882132718661604
    },
    {
     "epoch": 9,
     "loss": 3.0305098048915706
    },
    {
     "epoch": 10,
     "loss": 2.988168773686443,
     "val_ndcg10": 0.5087518620952409
    },
    {
     "epoch": 11,
     "loss": 2.9509593276196533
    },
    {
     "epoch": 12,
     "loss": 2.9206979577349177,
     "val_ndcg10": 0.5155458565299318
    },
    {
     "epoch": 13,
     "loss": 2.8926226070452943
    },
    {
     "epoch": 14,
     "loss": 2.867115920910818,
     "val_ndcg10": 0.5198492307325021
    },
    {
     "epoch": 15,
     "loss": 2.8495377414429224
    },
    {
     "epoch": 16,
     "loss": 2.8275612802978936,
     "val_ndcg10": 0.5247116171441873
    },
    {
     "epoch": 17,
     "loss": 2.809002984552803
    },
    {
     "epoch": 18,
     "loss": 2.7943375228788816,
     "val_ndcg10": 0.5285371570979371
    },
    {
     "epoch": 19,
     "loss": 2.7787927906490695
    },
    {
     "epoch": 20,
     "loss": 2.7657779559408113,
     "val_ndcg10": 0.5325152376222386
    },
    {
     "epoch": 21,
     "loss": 2.7528911300834746
    },
    {
     "epoch": 22,
     "loss": 2.7405567313345833,
     "val_ndcg10": 0.5342482526565477
    },
    {
     "epoch": 23,
     "loss": 2.73170923299743
    },
    {
     "epoch": 24,
     "loss": 2.720922267321398,
     "val_ndcg10": 0.5362612905152182
    },
    {
     "epoch": 25,
     "loss": 2.712512118207903
    },
    {
     "epoch": 26,
     "loss": 2.701917547167853,
     "val_ndcg10": 0.538912914716911
    },
    {
     "epoch": 27,
     "loss": 2.692295457325567
    },
    {
     "epoch": 28,
     "loss": 2.6871403356967787,
     "val_ndcg10": 0.541922461266032
    },
    {
     "epoch": 29,
     "loss": 2.6782178192429167
    },
    {
     "epoch": 30,
     "loss": 2.6728600206498543,
     "val_ndcg10": 0.5429332041024868
    },
    {
     "epoch": 31,
     "loss": 2.6648902199071998
    },
    {
     "epoch": 32,
     "loss": 2.658698356224502,
     "val_ndcg10": 0.545915873016228
    },
    {
     "epoch": 33,
     "loss": 2.6526204686075365
    },
    {
     "epoch": 34,
     "loss": 2.6469640044662808,
     "val_ndcg10": 0.5479084042065607
    },
    {
     "epoch": 35,
     "loss": 2.6424792841635543
    },
    {
     "epoch": 36,
     "loss": 2.636778627371184,
     "val_ndcg10": 0.5505070005490055
    },
    {
     "epoch": 37,
     "loss": 2.630648608531335
    },
    {
     "epoch": 38,
     "loss": 2.6262817732736483,
     "val_ndcg10": 0.5532911161544968
    },
    {
     "epoch": 39,
     "loss": 2.6216765066582357
    },
    {
     "epoch": 40,
     "loss": 2.615986534006502,
     "val_ndcg10": 0.551599175625072
    },
    {
     "epoch": 41,
     "loss": 2.6133806296419966
    },
    {
     "epoch": 42,
     "loss": 2.609155010003374,
     "val_ndcg10": 0.5523329393069709
    },
    {
     "epoch": 43,
     "loss": 2.605502284950722
    },
    {
     "epoch": 44,
     "loss": 2.6027668943556352,
     "val_ndcg10": 0.5515757043713388
    },
    {
     "epoch": 45,
     "loss": 2.5976571743965824
    },
    {
     "epoch": 46,
     "loss": 2.5939297789982865,
     "val_ndcg10": 0.5548841445289171
    },
    {
     "epoch": 47,
     "loss": 2.590036266419847
    },
    {
     "epoch": 48,
     "loss": 2.587210016797075,
     "val_ndcg10": 0.5541336630918395
    },
    {
     "epoch": 49,
     "loss": 2.5841613377600514
    },
    {
     "epoch": 50,
     "loss": 2.582979954165578,
     "val_ndcg10": 0.5563030215874544
    },
    {
     "epoch": 51,
     "loss": 2.578366204537552
    },
    {
     "epoch": 52,
     "loss": 2.5749565159394985,
     "val_ndcg10": 0.5579182687368353
    },
    {
     "epoch": 53,
     "loss": 2.5724202265756704
    },
    {
     "epoch": 54,
     "loss": 2.570839521506024,
     "val_ndcg10": 0.5573416002713762
    },
    {
     "epoch": 55,
     "loss": 2.5684936721843505
    },
    {
     "epoch": 56,
     "loss": 2.5650006646119046,
     "val_ndcg10": 0.5561164512579987
    },
    {
     "epoch": 57,
     "loss": 2.562549974939101
    },
    {
     "epoch": 58,
     "loss": 2.559620429482245,
     "val_ndcg10": 0.5577820425195075
    },
    {
     "epoch": 59,
     "loss": 2.5571825185928705
    },
    {
     "epoch": 60,
     "loss": 2.556343026119723,
     "val_ndcg10": 0.5596673072407716
    },
    {
     "epoch": 61,
     "loss": 2.553516545241545
    },
    {
     "epoch": 62,
     "loss": 2.5515346995682253,
     "val_ndcg10": 0.5599065222555574
    },
    {
     "epoch": 63,
     "loss": 2.5502494007136947
    },
    {
     "epoch": 64,
     "loss": 2.549091813021705,
     "val_ndcg10": 0.5597993549289672
    },
    {
     "epoch": 65,
     "loss": 2.5443948541884662
    },
    {
     "epoch": 66,
     "loss": 2.5440546697873976,
     "val_ndcg10": 0.5592744203397296
    },
    {
     "epoch": 67,
     "loss": 2.5409203285849706
    },
    {
     "epoch": 68,
     "loss": 2.5412253681071904,
     "val_ndcg10": 0.5627224980351269
    },
    {
     "epoch": 69,
     "loss": 2.5390832445494596
    },
    {
     "epoch": 70,
     "loss": 2.537528322736232,
     "val_ndcg10": 0.5616725961843942
    },
    {
     "epoch": 71,
     "loss": 2.534315371661194
    },
    {
     "epoch": 72,
     "loss": 2.5328891811773255,
     "val_ndcg10": 0.5594144383507532
    },
    {
     "epoch": 73,
     "loss": 2.5318309834950834
    },
    {
     "epoch": 74,
     "loss": 2.528383581048317,
     "val_ndcg10": 0.5612599135417405
    },
    {
     "epoch": 75,
     "loss": 2.5283777066609727
    },
    {
     "epoch": 76,
     "loss": 2.5270969660549714,
     "val_ndcg10": 0.5621238121561305
    }
   ],
   "seed": 3,
   "test": {
    "hr@1": 0.41403684135370555,
    "hr@5": 0.5947451092388976,
    "hr@10": 0.6698557760959589,
    "hr@20": 0.7436812794516636,
    "ndcg@10": 0.5336177711342406,
    "mrr": 0.5005834574393494
   },
   "seconds": 2566.2
  }
 },
 "dataset": "junyi",
 "protocol": "p1",
 "n_items": 699,
 "n_learners": 20000,
 "n_val": 14006,
 "n_val_used": 4000,
 "n_test": 14006
}

==> anc/results_seeds/seed3/mooc_p1.json <==
{
 "models": {
  "SASRec": {
   "hp": {
    "d": 64,
    "layers": 2,
    "dropout": 0.2
   },
   "val_ndcg10": 0.809339007555168,
   "log": [
    {
     "epoch": 1,
     "loss": 4.068711028937414
    },
    {
     "epoch": 2,
     "loss": 3.0805199229726736,
     "val_ndcg10": 0.6553751303653158
    },
    {
     "epoch": 3,
     "loss": 2.5784770008487747
    },
    {
     "epoch": 4,
     "loss": 2.3810328143688073,
     "val_ndcg10": 0.7215002529246534
    },
    {
     "epoch": 5,
     "loss": 2.2798500317093295
    },
    {
     "epoch": 6,
     "loss": 2.211760925886265,
     "val_ndcg10": 0.7552780769383309
    },
    {
     "epoch": 7,
     "loss": 2.1666856071924347
    },
    {
     "epoch": 8,
     "loss": 2.130958005560706,
     "val_ndcg10": 0.7766426594149133
    },
    {
     "epoch": 9,
     "loss": 2.100447860708669
    },
    {
     "epoch": 10,
     "loss": 2.0773585574818494,
     "val_ndcg10": 0.7835269360111653
    },
    {
     "epoch": 11,
     "loss": 2.056798899657402
    },
    {
     "epoch": 12,
     "loss": 2.0382636312273825,
     "val_ndcg10": 0.7904436658678023
    },
    {
     "epoch": 13,
     "loss": 2.022936441259149
    },
    {
     "epoch": 14,
     "loss": 2.0071124776356166,
     "val_ndcg10": 0.7969322143059713
    },
    {
     "epoch": 15,
     "loss": 1.9946987895426906
    },
    {
     "epoch": 16,
     "loss": 1.9833550496810755,
     "val_ndcg10": 0.8014843121364322
    },
    {
     "epoch": 17,
     "loss": 1.9707104826883939
    },
    {
     "epoch": 18,
     "loss": 1.962632127005426,
     "val_ndcg10": 0.7976684352342049
    },
    {
     "epoch": 19,
     "loss": 1.954861681614969
    },
    {
     "epoch": 20,
     "loss": 1.9455840056532419,
     "val_ndcg10": 0.8039005849494666
    },
    {
     "epoch": 21,
     "loss": 1.9379088812246148
    },
    {
     "epoch": 22,
     "loss": 1.9323997286073538,
     "val_ndcg10": 0.8037779916964989
    },
    {
     "epoch": 23,
     "loss": 1.9250786428709492
    },
    {
     "epoch": 24,
     "loss": 1.9195518281218924,
     "val_ndcg10": 0.8045379967176622
    },
    {
     "epoch": 25,
     "loss": 1.9114538958457699
    },
    {
     "epoch": 26,
     "loss": 1.9052065141445698,
     "val_ndcg10": 0.8093709109771569
    },
    {
     "epoch": 27,
     "loss": 1.9005632078069112
    },
    {
     "epoch": 28,
     "loss": 1.8961191469464116,
     "val_ndcg10": 0.8094807203129938
    },
    {
     "epoch": 29,
     "loss": 1.89248696972476
    },
    {
     "epoch": 30,
     "loss": 1.8869292611817852,
     "val_ndcg10": 0.8084067992585952
    },
    {
     "epoch": 31,
     "loss": 1.8835982940646516
    },
    {
     "epoch": 32,
     "loss": 1.879507718431447,
     "val_ndcg10": 0.8093152868548463
    },
    {
     "epoch": 33,
     "loss": 1.8750538355600483
    },
    {
     "epoch": 34,
     "loss": 1.8743161471381298,
     "val_ndcg10": 0.8138544345062462
    },
    {
     "epoch": 35,
     "loss": 1.8683009120141503
    },
    {
     "epoch": 36,
     "loss": 1.8650621307588515,
     "val_ndcg10": 0.8108439992240801
    },
    {
     "epoch": 37,
     "loss": 1.8617286183289716
    },
    {
     "epoch": 38,
     "loss": 1.8575669698707622,
     "val_ndcg10": 0.811830263302855
    },
    {
     "epoch": 39,
     "loss": 1.8579286890743076
    },
    {
     "epoch": 40,
     "loss": 1.8539057648551778,
     "val_ndcg10": 0.8115559609531853
    },
    {
     "epoch": 41,
     "loss": 1.8506756341922066
    },
    {
     "epoch": 42,
     "loss": 1.8487381137545942,
     "val_ndcg10": 0.8132841593856347
    }
   ],
   "seed": 3,
   "test": {
    "hr@1": 0.5345319634703196,
    "hr@5": 0.9406392694063926,
    "hr@10": 0.9788812785388128,
    "hr@20": 0.99300799086758,
    "ndcg@10": 0.7750228968542197,
    "mrr": 0.7085880184056566
   },
   "seconds": 523.2
  }
 },
 "dataset": "mooc",
 "protocol": "p1",
 "n_items": 97,
 "n_learners": 7047,
 "n_val": 7008,
 "n_val_used": 4000,
 "n_test": 7008
}

==> anc/sim_results/sim000.json <==
{
 "alpha": 0.0,
 "n_test": 3000,
 "methods": {
  "POP": {
   "ndcg10": 0.08110686373420148,
   "need10": 0.17977108270778386,
   "hp": "{}"
  },
  "SYL": {
   "ndcg10": 0.06323195183741341,
   "need10": 0.14272744399037765,
   "hp": "{}"
  },
  "CONT": {
   "ndcg10": 0.18729279127110507,
   "need10": 0.3978086446589185,
   "hp": "{}"
  },
  "MC": {
   "ndcg10": 0.18973691890815492,
   "need10": 0.39379039503811264,
   "hp": "{}"
  },
  "ItemKNN": {
   "ndcg10": 0.35789131024371074,
   "need10": 1.0,
   "hp": "{'k': 200, 'gamma': 1.0, 'shrink': 10.0}"
  },
  "EASE": {
   "ndcg10": 0.36075908918920035,
   "need10": 1.0,
   "hp": "{'lam': 800.0}"
  },
  "SKNN": {
   "ndcg10": 0.35587127691869175,
   "need10": 0.9981699658966854,
   "hp": "{'k': 50, 'm': 20}"
  },
  "ZPD": {
   "ndcg10": 0.10928225395546387,
   "need10": 0.24543373040025507,
   "hp": "{'tau': 0.7}"
  },
  "DKT": {
   "ndcg10": 0.13846431646553375,
   "need10": 0.3433404341651451,
   "hp": "{'tau': 0.5}"
  },
  "SASRec": {
   "ndcg10": 0.35996598658873624,
   "need10": 0.9996145262730778,
   "hp": "{'d': 64, 'layers': 2, 'dropout': 0.2}"
  },
  "NEED": {
   "ndcg10": 0.35932498196467944,
   "need10": 1.0
  },
  "PI": {
   "ndcg10": 0.35932498196467944,
   "need10": 1.0
  }
 }
}

==> anc/sim_results/sim025.json <==
{
 "alpha": 0.25,
 "n_test": 3000,
 "methods": {
  "POP": {
   "ndcg10": 0.09634509472662765,
   "need10": 0.17906664548091653,
   "hp": "{}"
  },
  "SYL": {
   "ndcg10": 0.072264063810355,
   "need10": 0.14755834229653533,
   "hp": "{}"
  },
  "CONT": {
   "ndcg10": 0.2701055397707847,
   "need10": 0.38332172191258435,
   "hp": "{}"
  },
  "MC": {
   "ndcg10": 0.35087988470809445,
   "need10": 0.3893236041850005,
   "hp": "{}"
  },
  "ItemKNN": {
   "ndcg10": 0.4077806506424784,
   "need10": 0.812859750334083,
   "hp": "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}"
  },
  "EASE": {
   "ndcg10": 0.42606838060130986,
   "need10": 0.9945799110198494,
   "hp": "{'lam': 50.0}"
  },
  "SKNN": {
   "ndcg10": 0.400695089176947,
   "need10": 0.9596731283204589,
   "hp": "{'k': 50, 'm': 20}"
  },
  "ZPD": {
   "ndcg10": 0.11406202239442494,
   "need10": 0.17651620709885596,
   "hp": "{'tau': 0.8}"
  },
  "DKT": {
   "ndcg10": 0.12766169465119442,
   "need10": 0.3399587692708842,
   "hp": "{'tau': 0.5}"
  },
  "SASRec": {
   "ndcg10": 0.4532178382678021,
   "need10": 0.9545172500896321,
   "hp": "{'d': 64, 'layers': 2, 'dropout': 0.2}"
  },
  "NEED": {
   "ndcg10": 0.36127862755670126,
   "need10": 1.0
  },
  "PI": {
   "ndcg10": 0.5157307058931878,
   "need10": 0.993993839835729
  }
 }
}

==> anc/sim_results/sim050.json <==
{
 "alpha": 0.5,
 "n_test": 3000,
 "methods": {
  "POP": {
   "ndcg10": 0.09779734909265662,
   "need10": 0.21210267980841546,
   "hp": "{}"
  },
  "SYL": {
   "ndcg10": 0.09535800401251467,
   "need10": 0.16040883241631373,
   "hp": "{}"
  },
  "CONT": {
   "ndcg10": 0.3794348277534375,
   "need10": 0.3730417672749344,
   "hp": "{}"
  },
  "MC": {
   "ndcg10": 0.5142683016045682,
   "need10": 0.38599334995843726,
   "hp": "{}"
  },
  "ItemKNN": {
   "ndcg10": 0.48804043590259305,
   "need10": 0.6526634801884179,
   "hp": "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}"
  },
  "EASE": {
   "ndcg10": 0.4718569301849273,
   "need10": 0.9350634656744382,
   "hp": "{'lam': 50.0}"
  },
  "SKNN": {
   "ndcg10": 0.46210942893849766,
   "need10": 0.6325345696605048,
   "hp": "{'k': 200, 'm': 5}"
  },
  "ZPD": {
   "ndcg10": 0.12984638533567316,
   "need10": 0.1519623560147251,
   "hp": "{'tau': 0.8}"
  },
  "DKT": {
   "ndcg10": 0.13829615008369614,
   "need10": 0.026237646624180287,
   "hp": "{'tau': 0.8}"
  },
  "SASRec": {
   "ndcg10": 0.5725301998302316,
   "need10": 0.7726310876248531,
   "hp": "{'d': 64, 'layers': 2, 'dropout': 0.2}"
  },
  "NEED": {
   "ndcg10": 0.3569845011023178,
   "need10": 1.0
  },
  "PI": {
   "ndcg10": 0.6714469589474852,
   "need10": 0.9887780548628429
  }
 }
}

==> anc/sim_results/sim075.json <==
{
 "alpha": 0.75,
 "n_test": 3000,
 "methods": {
  "POP": {
   "ndcg10": 0.10625186367740601,
   "need10": 0.2163984192710901,
   "hp": "{}"
  },
  "SYL": {
   "ndcg10": 0.14271841401341534,
   "need10": 0.19206910622542092,
   "hp": "{}"
  },
  "CONT": {
   "ndcg10": 0.504822525258716,
   "need10": 0.3556196391600119,
   "hp": "{}"
  },
  "MC": {
   "ndcg10": 0.69793371149366,
   "need10": 0.37169065693910414,
   "hp": "{}"
  },
  "ItemKNN": {
   "ndcg10": 0.5903066256245351,
   "need10": 0.49653209109730845,
   "hp": "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}"
  },
  "EASE": {
   "ndcg10": 0.4495059837252332,
   "need10": 0.746745566181384,
   "hp": "{'lam': 50.0}"
  },
  "SKNN": {
   "ndcg10": 0.5673211654781355,
   "need10": 0.4879855565414572,
   "hp": "{'k': 200, 'm': 5}"
  },
  "ZPD": {
   "ndcg10": 0.17060642045567093,
   "need10": 0.1601480769441432,
   "hp": "{'tau': 0.8}"
  },
  "DKT": {
   "ndcg10": 0.2326564738368307,
   "need10": 0.09406966490299826,
   "hp": "{'tau': 0.9}"
  },
  "SASRec": {
   "ndcg10": 0.7053090304673955,
   "need10": 0.3995704481470526,
   "hp": "{'d': 64, 'layers': 2, 'dropout': 0.2}"
  },
  "NEED": {
   "ndcg10": 0.26789290106269953,
   "need10": 1.0
  },
  "PI": {
   "ndcg10": 0.7872498519845064,
   "need10": 0.9138443863857943
  }
 }
}

==> anc/sim_results/sim090.json <==
{
 "alpha": 0.9,
 "n_test": 3000,
 "methods": {
  "POP": {
   "ndcg10": 0.11617811837640554,
   "need10": 0.2429957125835142,
   "hp": "{}"
  },
  "SYL": {
   "ndcg10": 0.22756450607649545,
   "need10": 0.24708032788629303,
   "hp": "{}"
  },
  "CONT": {
   "ndcg10": 0.5692451673096209,
   "need10": 0.34314000063832506,
   "hp": "{}"
  },
  "MC": {
   "ndcg10": 0.8149478000263501,
   "need10": 0.3423782660964297,
   "hp": "{}"
  },
  "ItemKNN": {
   "ndcg10": 0.6907311181990694,
   "need10": 0.400949508489723,
   "hp": "{'k': 200, 'gamma': 0.7, 'shrink': 10.0}"
  },
  "EASE": {
   "ndcg10": 0.43348778398561444,
   "need10": 0.5417920709391889,
   "hp": "{'lam': 50.0}"
  },
  "SKNN": {
   "ndcg10": 0.660263371598899,
   "need10": 0.39676847950976635,
   "hp": "{'k': 200, 'm': 5}"
  },
  "ZPD": {
   "ndcg10": 0.2142462575476089,
   "need10": 0.17928289501680922,
   "hp": "{'tau': 0.7}"
  },
  "DKT": {
   "ndcg10": 0.36139220789227844,
   "need10": 0.1545911528150134,
   "hp": "{'tau': 0.9}"
  },
  "SASRec": {
   "ndcg10": 0.8191902896592698,
   "need10": 0.3517511383463126,
   "hp": "{'d': 64, 'layers': 2, 'dropout': 0.2}"
  },
  "NEED": {
   "ndcg10": 0.16601029117182237,
   "need10": 1.0
  },
  "PI": {
   "ndcg10": 0.8574833817380789,
   "need10": 0.734317018809311
  }
 }
}
